Regular Tessellation Link Complements

By regular tessellation, we mean any hyperbolic 3-manifold tessellated by ideal Platonic solids such that the symmetry group acts transitively on oriented flags. A regular tessellation has an invariant we call the cusp modulus. For small cusp modulus, we classify all regular tessellations. For large cusp modulus, we prove that a regular tessellations has to be infinite volume if its fundamental group is generated by peripheral curves only. This shows that there are at least 19 and at most 21 link complements that are regular tessellations (computer experiments suggest that at least one of the two remaining cases likely fails to be a link complement, but so far we have no proof). In particular, we complete the classification of all principal congruence link complements given in Baker and Reid for the cases of discriminant D=-3 and D=-4. We only describe the manifolds arising as complements of links here with a future publication "Regular Tessellation Links" giving explicit pictures of these links.

==> anc/README <==
Regular Tessellations

This directory contains Python and Gap source code as well as SnapPy
triangulations to accompany the paper "Regular Tessellation Link Complements".
All changes to the source since it was first published with the paper are
listed below.

The code has been tested with SnapPy Version 2.2, GAP Version 4.4.12,
Regina Version 4.96, and Python Version 2.7.5 under Linux and Mac Os X.

The canonical source for this code is:
    http://unhyperbolic.org/regTess/regularTessellations/ (as directory)
    http://unhyperbolic.org/regTess/regularTessellations.zip (as archive)

The paper is available at:
    http://arxiv.org/abs/1406.2827/

Future work using these files as basis will be available at:
    http://unhyperbolic.org/regTess/ 

Matthias Goerner (enischte@gmail.com)
http://www.unhyperbolic.org/
June 11th, 2014

*******************************************************************************
Changes

Renamed DodecahedralUniversalQuotienedByC15 to
        DodecahedralUniversalQuotientedByC15.

Matthias Goerner
November 2nd, 2014


==> anc/infiniteUniversalRegularTessellationProofs.g <==
# This script will prove that certain universal regular tessellations are
# infinite.

# Run with gap -o 2g infiniteUniversalRegularTessellationProofs.g
# It takes about half an hour for it to finish.

# Gives a finite representation of the symmetry group of a universal regular
# tessellation of type {p, q, r} and cusp modulus a + bu
SymmetriesUniversalRegularTessellation := function(p, q, r, a, b)

    local F, P, Q, R, rels;
    F := FreeGroup(3);;
    P := F.1;; Q := F.2;; R := F.3;;

    rels := [ P^p, Q^q, R^r, (P*Q)^2, (Q*R)^2, (P*Q*R)^2,
              (Q*R^(r/2+1))^a * (R*Q*R^(r/2))^b];;

    return F/rels;
end;;

# Gives the n-th derived subgroup of G
IteratedDerivedSubgroup := function(G, n)
    if n = 0 then
        return G;
    fi;
    return DerivedSubgroup(IteratedDerivedSubgroup(G, n - 1));
end;;

# Gives all subgroups with index n of a group G
MySubgroups := function(G, n)
    local subGroups;

    subGroups := LowIndexSubgroupsFpGroup(G,n);

    return Filtered(subGroups, H -> (Index(G,H) = n));
end;;

# Proof that G is infinite.
# Given G, it takes the n-th derived subgroup G^(n) (n = numDerivedSubgroup),
# then takes subgroups H of G with given index and considers epimorphisms
# into the simple group Q. It checks whether there is an epimorphism with
# infinite kernel K by applying the Newman criterion for prime newmanOrder
# or by checking that the Abelianization contains Z.
MyIsInfinite := function(G, numDerivedSubgroup, index, Q, newmanOrder)

    local H1, H2, hom, K, A;
    H1 := IteratedDerivedSubgroup(G, numDerivedSubgroup);

    for H2 in MySubgroups(H1, index) do
        for hom in GQuotients(H2, Q) do
            K := Kernel(hom);;
            A := AbelianInvariants(K);;
            if newmanOrder = 0 then
                if 0 in A then
                    return true;
                fi;
            else
                if newmanOrder in A then
                    if NewmanInfinityCriterion(K, newmanOrder) = true then
                        return true;
                    fi;
                fi;
            fi;
        od;
    od;

    return fail;
end;;

# Proof that the universal regular tessellation of type {p, q, r} and cusp
# modulus z = a + bu is infinite invoking the above functions. See MyIsInfinite
# explaining the remaining parameters.
#
# The method will print its result.

PrintInfinityProof := function(p, q, r, a, b,
                       numDerivedSubgroup, index, Q, newmanOrder)
    local G;    

    G := SymmetriesUniversalRegularTessellation(p, q, r, a, b);
    
    if MyIsInfinite(G, numDerivedSubgroup, index, Q, newmanOrder) = true then
        Print("U {",p,",",q,",",r,"} z= ",a,"+",b,"u  is infinite\n");
    else
        Print("Failure!!!!!!!!!\n");
    fi;
end;;

# The list of cases we want to prove!

PrintInfinityProof(4, 3, 6, 2, 2,
                   3, 1, TrivialGroup(), 0);

PrintInfinityProof(4, 3, 6, 3, 0,
                   3, 1, TrivialGroup(), 0);

PrintInfinityProof(4, 3, 6, 3, 1,
                   1, 1, PSL(3, 3), 0);

PrintInfinityProof(4, 3, 6, 3, 2,
                   0, 2, PSL(2, 19), 5);

PrintInfinityProof(4, 3, 6, 4, 0,
                   0, 8, AlternatingGroup(5), 0);

PrintInfinityProof(4, 3, 6, 4, 1,
                   1, 3, PSL(2, 7), 0);

PrintInfinityProof(4, 3, 6, 5, 0,
                   1, 3, AlternatingGroup(5), 0);

PrintInfinityProof(5, 3, 6, 2, 2,
                   1, 1, AlternatingGroup(7), 0);

PrintInfinityProof(5, 3, 6, 3, 0,
                   0, 6, AlternatingGroup(5), 0);

PrintInfinityProof(5, 3, 6, 3, 1,
                   1, 26, PSL(2, 11), 0);

PrintInfinityProof(5, 3, 6, 3, 2,
                   0, 20, TrivialGroup(), 0);

PrintInfinityProof(5, 3, 6, 4, 0,
                   1, 5, PSL(2, 13), 0);

PrintInfinityProof(5, 3, 6, 4, 1,
                   1, 10, PSL(2, 7), 3);

PrintInfinityProof(5, 3, 6, 5, 0,
                   0, 1, PSL(2, 25), 0);

PrintInfinityProof(3, 4, 4, 4, 3,
                   1, 15, PSp(4,3), 0);

PrintInfinityProof(3, 4, 4, 5, 1,
                   2, 1, PSL(2, 25), 0);


==> anc/regularTessellations.g <==
###############################################################################
# Section 1
#
# Orientation-preserving symmetries of the universal regular tessellation
# of type {p,q,r} and cusp modulus z = a + b u

# As finitely presented group

SymmetriesUniversalRegularTessellation := function(p, q, r, a, b)
    local F, P, Q, R, rels;

    F := FreeGroup(3);;
    P := F.1;; Q := F.2;; R := F.3;;

    rels := [ P^p, Q^q, R^r, (P*Q)^2, (Q*R)^2, (P*Q*R)^2,
              (Q*R^(r/2+1))^a * (R*Q*R^(r/2))^b];;

    return F/rels;
end;;

# As permutation group, this is much faster for subsequent computations

SymmetriesUniversalRegularTessellationPermGroup := function(p, q, r, a, b)
    local G;
    G := SymmetriesUniversalRegularTessellation(p, q, r, a, b);
    return Image(IsomorphismPermGroup(G));
end;;

###############################################################################
# Section 2
#
# Functions to find all regular tessellation of given cusp modulus when the
# universal regular tessellation is finite.

# Finds all elements in the symmetry group G of a universal regular
# tessellation U that are fixing an edge or a cusp.
#
# A quotient U/H by a subgroup H of G is again a manifold tessellation of the
# same cusp modulus if H intersects TorsionAndCuspFixingElements(G) trivially.

TorsionAndCuspFixingElements := function(G)
    local gens, C1, C2, C3, B, all, g, h;

    gens := GeneratorsOfGroup(G);;

    C1 := Group(gens[1]);;
    C2 := Group(gens[1] * gens[2]);;
    C3 := Group(gens[1] * gens[2] * gens[3]);;
    B  := Group([gens[2], gens[3]]);;
    
    # Take union and all conjugates
    all := Set([]);
    for g in Union(C1, C2, C3, B) do
        for h in G do
            AddSet(all, h * g * h^-1);;
        od;
    od;
    
    return all;
end;;

# Predicate of two groups intersecting in the trivial group

HasTrivialIntersection := function(G, H)
    return Size(Intersection(G, H)) = 1;
end;;

# Given the symmetry group G of a universal regular tessellation U
# return all normal subgroups N of G such that the quotient U/N is a manifold
# regular tessellation.
# Note that G has to be finite. gap's algorithm to find normal subgroups
# does not return them in a particular order (even might change from run to
# run). We sort by size of the subgroup, but two subgroups of the same
# order might still be flipped.

AllRegularTessellationsFromUniversalRegularTessellation := function(G)
    local torsionAndCuspFixingElements, normalSubgroups;
    torsionAndCuspFixingElements := TorsionAndCuspFixingElements(G);

    normalSubgroups := Filtered(NormalSubgroups(G),
                 H -> HasTrivialIntersection(H, torsionAndCuspFixingElements));
    Sort(normalSubgroups, function (a,b) return Size(a) < Size(b); end);
    return normalSubgroups;
end;;

###############################################################################
# Section 3
#
# Method to detect chiral regular tessellations covered by amphicheiral
# universal regular tessellations

# If G is the symmetry group of a amphicheiral universal regular tessellation,
# this returns a group automorphism G->G corresponding to conjugating each
# element in G by a mirror symmetry.

MirrorIsomorphismUniversalRegularTessellation := function(G)
    local gens, P, Q, R, imgs;
    gens := GeneratorsOfGroup(G);;
    P := gens[1];;
    Q := gens[2];;
    R := gens[3];;
    imgs := [ Q^-1 * P^-1 * Q, Q^-1, R^-1 ];;
    return GroupHomomorphismByImages(G, G, gens, imgs);
end;;

# If G is as above and H is a normal subgroup of G, then this method returns
# true if the quotient U/H is an amphicheiral regular tessellation.

IsAmphicheiralRegularTessellation := function(H, G)
    local mu;
    mu := MirrorIsomorphismUniversalRegularTessellation(G);
    return Image(mu, H) = H; 
end;;

###############################################################################
# Section 4
#
# Methods to export subgroups to python

# Given an element g in a group G with three generators, give it as word in
# the generators when naming the generators P, Q, and R.
ElementAsWord := function(g, G)
    local epi;
    epi := EpimorphismFromFreeGroup(G:names:=["P","Q","R"]);

    return PreImagesRepresentative(epi, g);
end;;

# As above but encode the word as list, e.g., [1, -2, 3], where 1 stands for
# the first generator, -2 for the inverse of the second generator, etc.
ElementAsWordNumberList := function(g, G)
    return LetterRepAssocWord(
        ElementAsWord(g, G));
end;;

# Given a list of generators l for a subgroup of G, return each generator
# as list as described above.
ElementsAsWordNumberList := function(l, G)
    return List(l, g->ElementAsWordNumberList(g, G));
end;;


==> anc/regularTessellations.py <==
from copy import deepcopy
from math import sqrt
import sys

_verbose = True

###############################################################################
# Section 1
#
# The tetrahedron class

class Tetrahedron:
    '''

    Represents a tetrahedron of a triangulation where each face gluing is by
    the identity, i.e., vertex i of face j with i != j will be glued to vertex
    i of face j of another tetrahedron. Thus the gluing is determined by only
    one pointer to another tetrahedron per face.
    Besides the four pointers to the glued tetrahedra, each tetrahedron carries
    an orientation which can be positive or negative and which is set when a
    tetrahedron is instantiated with Tetrahedron(orientation = +1),
    respectively, Tetrahedron(orientation = -1) and can be read by
    tet.GetOrientation().

    One basic operations to do for instances of this tetrahedra class is
    GlueFaces(A, B, f) which just glues tetrahedron A to tetrahedron B along
    face f. It is required that A and B have opposite orientations.

    The other basic operation is a feature not supported by SnapPy or Regina
    triangulation: Identify(A, B) will identify two tetrahedra A and B and the
    identification is pushed through the face pairings. E.g., if  A is glued
    to A' along face 0 and B to B' along face 0, then A' and B'
    also will be identified and similarly for other tets glued to A' and B'
    and so on.

    This is useful for constructing, e.g., a quotient space by a group action:
    one can fix a tetrahedron of the triangulation, compute its images under
    the group action and then identify the tetrahedron with all of its images.

    Note that the tetrahedra A and B above will be the same tetrahedron in
    the quotient though there will still be different as python objects. Thus,
    one has to use the API AreIdentified(tet1, tet2) to determine
    whether two tetrahedra are the same or not after an identification.
    
    So far, all API was concerned about setting/constructing triangulations.
    The API to "read" triangulations is tet.GetFaceGluing(f) which returns the
    tetrahedron glued to tet along face f. Based on this API, there are further
    convenience functions such as tet.Rotate(t, faceA, faceB),
    tet.Order(faceA, faceB) and tet.Orders().

    Assume a client had two references to tetrahedra A and B and they
    get identified, either directly by an Identify(A, B) call or because
    some of other tetrahedra got identified that cause that A and B need to
    be identified. The data structures around the tetrahedra will always
    maintain a consistent triangulation. For example, 
    AreIdentified(A.GetFaceGluing(0).GetFaceGluing(0))
    will always be True unless face 0 of A was never glued.
    Furthermore, as A and B are identified, all public API calls on A and B
    will return the same answers. The user should think of them as
    practically the same, just different representations as python
    references. This is, however, not true for the "is" and "=="
    operator, so the user should always use AreIdentified instead of
    A == A.GetFaceGluing(0).GetFaceGluing(0) .

    If the user is holding on to a bunch of references and several might
    actually redundantly point to the same identified tetrahedron, he or
    she might wish to consolidate the set/list into a set that only contains
    a unique reference per identified tetrahedron. This is done by the
    FilterCanonical function. I.e., FilterCanonical([A,B]) for the tetrahedra
    above will returns a set of exactly one python object representing the
    identified tetrahedra that both A and B were representing. The result
    might not be the python reference stored in A or B if A and B were at
    some identified with yet another tetrahedron.

    If the user created a huge set S of references to tetrahedra that
    have been identified, he or she is encouraged to run 
    S = FilterCanonical(S). This will not change the set of identified
    tetrahedra, but it will facilitate garbage collecting redundant references
    to those tetrahedra.

    >>> F1 = Tetrahedron(orientation = +1)
    >>> F2 = Tetrahedron(orientation = -1)
    >>> GlueFaces(F1, F2, 0)
    True
    >>> F3 = Tetrahedron(orientation = +1)
    >>> Identify(F1, F3)
    True
    >>> AreIdentified(F1, F3)
    True
    >>> AreIdentified(F3.GetFaceGluing(0), F2)
    True

    >>> CheckGluingConsistency(GetConnectedComponent(F3))
    '''

    def __init__(self, orientation):
        self._faceGluings = 4 * [ None ]
        self._orientation = orientation

        self._canonicalRepresentative = self

    def GetOrientation(self):
        return self._orientation

    def GetFaceGluing(self, face):
        f = self.GetCanonicalRepresentative()._faceGluings[face]
        if f: 
            self._faceGluings[face] = f.GetCanonicalRepresentative()
        return self._faceGluings[face]

    def GetCanonicalRepresentative(self):
        if self is self._canonicalRepresentative:
            return self
        self._canonicalRepresentative = (
            self._canonicalRepresentative.GetCanonicalRepresentative())
        return self._canonicalRepresentative

    def Rotate(self, t, faceA, faceB):
        if t > 0:
            return (self.Rotate(t-1, faceA, faceB)
                        .GetFaceGluing(faceA).GetFaceGluing(faceB))
        if t < 0:
            return self.Rotate(-t, faceB, faceA)
        return self
            
    def Order(self, faceA, faceB):
        try:
            r = 1
            tet = self.Rotate(1, faceA, faceB)
            while not self.GetCanonicalRepresentative() is tet:
                r += 1
                tet = tet.Rotate(1, faceA, faceB)
            return r
        except:
            return -1

    def Orders(self):
        return (self.Order(0,1),
                self.Order(1,2),
                self.Order(2,3),
                self.Order(0,2),
                self.Order(0,3),
                self.Order(1,3))

    def EnforceEdgeCycle(self, degree, faceA, faceB):

        tet = self
        for i in range(2 * degree + 2):
            nextTet = tet.GetFaceGluing(faceA if i % 2 == 0 else faceB)
            if not nextTet:
                break
            else:
                tet = nextTet

        return (
            tet._EnforceEdgeCycle(degree, faceA, faceB) or
            tet._EnforceEdgeCycle(degree, faceB, faceA))
        
    def _EnforceEdgeCycle(self, degree, faceA, faceB):
        tet = self

        for i in range(2 * degree - 1):
            tet = tet.GetFaceGluing(faceA if i % 2 == 0 else faceB)
            if not tet:
                return False
            
        next = tet.GetFaceGluing(faceB)
        prev = self.GetFaceGluing(faceB)
        if next:
            return Identify(self, next)
        elif prev:
            return Identify(prev, tet)
        else:
            return GlueFaces(tet, self, faceB)

###############################################################################
# Section 2
#
# Basic functions for tetrahedra

def GlueFaces(tet1, tet2, face):
    """
    Glues to tetrahedra tet1 and tet2 along face with index face.
    """

    # Get canonical representatives for tetrahedra
    canonTet1 = tet1.GetCanonicalRepresentative()
    canonTet2 = tet2.GetCanonicalRepresentative()

    # Make sure they were not glued before
    assert not canonTet1._faceGluings[face]
    assert not canonTet2._faceGluings[face]

    # Make sure the orientations are compatible
    assert canonTet1.GetOrientation() == -canonTet2.GetOrientation()

    # Glue
    canonTet1._faceGluings[face] = canonTet2
    canonTet2._faceGluings[face] = canonTet1

    return True

def Identify(tet1, tet2):
    """
    Identifies tetrahedron tet1 and tet2. Returns true if and only if
    the two tetrahedra had not been identified before.
    """

    # Get canonical representatives for tetrahedra
    canonTet1 = tet1.GetCanonicalRepresentative()
    canonTet2 = tet2.GetCanonicalRepresentative()

    # Make sure the orientations are compatible
    assert canonTet1.GetOrientation() == canonTet2.GetOrientation()

    if canonTet1 is canonTet2:
        # Do nothing when tets were already identified
        return False

    # A working set of pairs (tet1, tet2) that need to be identified
    # Start with the given pair, then push more pairs onto it when
    # tetrahedra that are identified were glued to other tetrahedra
    pairs = [(canonTet1, canonTet2)]
    
    while pairs:

        # Get the next pair of tetrahedra to be idenfied
        tet1, tet2 = pairs.pop()
        canonTet1 = tet1.GetCanonicalRepresentative()
        canonTet2 = tet2.GetCanonicalRepresentative()

        # Move on to next pair if alreay identified
        if canonTet1 is canonTet2:
            continue

        # Identify: this means that the second tetrahedron sets
        # its pointer to the canonical representative of the
        # equivalence class of identified tetrahedra. It sets this
        # pointer to the first tetrahedron
        canonTet2._canonicalRepresentative = canonTet1

        # Push the identification through the faces
        for face in range(4):
            # Get old face gluings of tets
            face1 = canonTet1._faceGluings[face]
            if face1:
                face1 = face1.GetCanonicalRepresentative()

            face2 = canonTet2._faceGluings[face]
            if face2:
                face2 = face2.GetCanonicalRepresentative()

            if not face1:
                # If the first tetrahedron was not glued but the
                # second tetrahedron was glued to face2, we
                # glue the first tetrahedron to face2.
                # The first tetrahedron becomes the canonical representative
                # so the value of _faceGluings of the second tetrahedron
                # will never be accessed again. That's why we do not care
                # setting it.
                canonTet1._faceGluings[face] = face2
            elif face2:
                # If both tets were glued to tetrahedra, we need to identify
                # the glued tetrahedra as well. Push them onto the working set.
                pairs.append((face1, face2))

    return True

def AreIdentified(tet1, tet2):
    """
    Returns whether tet1 and tet2 were identified
    """

    return (
        tet1.GetCanonicalRepresentative() is tet2.GetCanonicalRepresentative())

###############################################################################
# Section 3
# 
# Utility functions for tetrahedra

def FilterCanonical(tets):
    """
    Given a set of tetrahedra, return a set containing exactly one
    representative for each equivalence class of identified tetrahedra.
    """

    return set([tet.GetCanonicalRepresentative() for tet in tets])

def FirstPositivelyOrientedTet(tets):
    """
    Get the first positively oriented tetrahedra from the iterable tets.
    For a list, this is deterministically the first one. For a set, it is
    any tetrahedron.
    """
    for tet in tets:
        if tet.GetOrientation() > 0:
            return tet

def FirstNegativelyOrientedTet(tets):
    """
    Similar to FirstPositivelyOrientedTet, but opposite orientation.
    """

    for tet in tets:
        if tet.GetOrientation() < 0:
            return tet

def GetConnectedComponent(tet, faces = [0, 1, 2, 3]):

    """
    Get the connected component of a triangulation containing tet.
    This recursively follows all faces of the given tetrahedron. If
    faces are given, it only follows the given faces.
    """

    tets = set()
    workingSet = [ tet.GetCanonicalRepresentative() ]

    while workingSet:
        tet = workingSet.pop()
        if not tet in tets:
            tets.add(tet)
            for face in faces:
                otherTet = tet.GetFaceGluing(face)
                if otherTet:
                    workingSet.append(otherTet)
    return tets

def CheckGluingConsistency(tets):
    """
    Checks that the triangulation formed by tets is consistent.
    If only the public API is used, triangulations should always
    be in a consistent state.
    """

    for tet in tets:
        for face in range(4):
            g1 = tet.GetFaceGluing(face)
            if g1:
                g2 = g1.GetFaceGluing(face)
                assert not g1 is g2
                assert g2 is tet.GetCanonicalRepresentative()

def TetrahedraToReginaTriangulation(tets):
    
    """
    Given a set of a tetrahedra forming a triangulation, create
    a regina triangulation from it.

    open('SnapPeaTriangulation.trig' % (d, i),'w').write(
         TetrahedronToReginaTriangulation(tets).snapPea())

    """

    import regina

    tets = FilterCanonical(tets)

    reginaTriangulation = regina.NTriangulation()

    # Create a regina tetrahedron for each given tetrahedron
    tetsToReginaTets = dict([ (tet, reginaTriangulation.newTetrahedron())
                              for tet in tets])
    
    for tet in tets:
        for face in range(4):
            # Glue the regina tetrahedra using trivial face permutation

            otherTet = tet.GetFaceGluing(face)
            if otherTet:
                assert tetsToReginaTets.has_key(otherTet), (
                    "Supplied set of tetrahedra is not closed under "
                    "face gluings.")

            reginaTet = tetsToReginaTets[tet]
            otherReginaTet = tetsToReginaTets[otherTet]
            reginaTet.joinTo(face, otherReginaTet, regina.NPerm4())
        
    return reginaTriangulation

###############################################################################
# Section 4
#
# Arithmetic classes and helpers

class AlgebraicInteger4(object):
    """
    Represents an element in the ring of integers of the imaginary quadratic
    number field of discriminant -4.

    This number is hashable and comparable so that it can be used in sets and
    to find a canonical element among the set with "min". Notice that the 
    comparison is deterministic but not natural as there is no natural ordering
    on this ring.
    """

    def __init__(self, a, b):
        """
        The number a + bi
        """
        self.a = a
        self.b = b

    def Conjugate(self):
        return AlgebraicInteger4(self.a, -self.b)

    def NormSquared(self):
        return (self * self.Conjugate()).a

    def __add__(self, other):
        return AlgebraicInteger4(self.a + other.a, self.b + other.b)
    
    def __neg__(self):
        return AlgebraicInteger4(-self.a, -self.b)

    def __sub__(self, other):
        return self + (-other)

    def __mul__(self, other):
        return AlgebraicInteger4(
            self.a * other.a - self.b * other.b,
            self.a * other.b + self.b * other.a)

    def __mod__(self, other):
        """
        a % b returns a canonical element in the congruence class mod b.
        """

        conjugate = other.Conjugate()
        normSquared = (other * conjugate).a
        prod = self * conjugate
        m = AlgebraicInteger4(prod.a / normSquared, prod.b /normSquared)
        return self + (-m * other)

    def __eq__(self, other):
        if isinstance(other, int):
            return self.a == other and self.b == 0
        return self.a == other.a and self.b == other.b

    def __hash__(self):
        return hash((self.a, self.b))

    def __cmp__(self, other):
        return cmp((self.a, self.b), (other.a, other.b))

    @staticmethod
    def Units():
        return [ AlgebraicInteger4(1,0), AlgebraicInteger4(0,1),
                 AlgebraicInteger4(0,-1), AlgebraicInteger4(-1,0) ]

    def __str__(self):
        return '%d + %d * I' % (self.a, self.b)
    
class AlgebraicInteger3(object):
    """
    Represents an element in the ring of integers of the imaginary quadratic
    number field of discriminant -3.

    This number is hashable and comparable so that it can be used in sets and
    to find a canonical element among the set with "min". Notice that the 
    comparison is deterministic but not natural as there is no natural ordering
    on this ring.
    """

    def __init__(self, a, b):
        self.a = a
        self.b = b

    def Conjugate(self):
        return AlgebraicInteger3(self.a + self.b, -self.b)

    def NormSquared(self):
        return (self * self.Conjugate()).a

    def __add__(self, other):
        return AlgebraicInteger3(self.a + other.a, self.b + other.b)
    
    def __neg__(self):
        return AlgebraicInteger3(-self.a, -self.b)

    def __sub__(self, other):
        return self + (-other)

    def __mul__(self, other):
        return AlgebraicInteger3(
            self.a * other.a - self.b * other.b,
            self.a * other.b + self.b * other.a + self.b * other.b)

    def __mod__(self, other):
        """
        a % b returns a canonical element in the congruence class mod b.
        """

        conjugate = other.Conjugate()
        normSquared = (other * conjugate).a
        prod = self * conjugate
        m = AlgebraicInteger3(prod.a / normSquared, prod.b /normSquared)
        return self + (-m * other)

    def __eq__(self, other):
        if isinstance(other, int):
            return self.a == other and self.b == 0
        return self.a == other.a and self.b == other.b

    def __hash__(self):
        return hash((self.a, self.b))

    def __cmp__(self, other):
        return cmp((self.a, self.b), (other.a, other.b))

    @staticmethod
    def Units():
        return [ AlgebraicInteger3(1,0), AlgebraicInteger3(0,1),
                 AlgebraicInteger3(-1,1), AlgebraicInteger3(-1,0),
                 AlgebraicInteger3(-1,0), AlgebraicInteger3(1,-1) ]

    def __str__(self):
        return '%d + %d * u' % (self.a, self.b)

def UnitsInRingModZ(z):
    """
    Get a representative for each unit in the ring O_d/z
    """

    # Units in the ring of integers O_d
    units = z.Units()
    
    # Get all values in the ring O_d/z
    maxEntry = int(sqrt(z.NormSquared()) + 2)
    allValues = set([ type(z)(a, b) % z
                      for a in range(-maxEntry, maxEntry)
                      for b in range(0, 2 * maxEntry) ])

    def MyMin(l):
        return min(l, key = lambda x: x.NormSquared())

    def ShortestLinearCombination(a, b):
        return MyMin([ a - unit * b for unit in units ])

    def Gcd(a, b):
        while True:
            if a == 0:
                return b
            if b == 0:
                return a

            a, b = MyMin([a, b]), ShortestLinearCombination(a, b)

    def IsUnit(a):
        return Gcd(z, a) in units

    return set([ a for a in allValues if IsUnit(a)])


class Matrix2x2:
    """
    Represents a 2x2 matrix.

    Similar to AlgebraicIntegers3/4, objects are hashable and comparable.
    """

    def __init__(self, z11, z12, z21, z22):
        self.z11 = z11
        self.z12 = z12
        self.z21 = z21
        self.z22 = z22

    def __mul__(self, other):
        """
        Matrix multiplication or multiplication of matrix with a scalar.
        """

        if isinstance(other, Matrix2x2):
            return Matrix2x2(
                self.z11 * other.z11 + self.z12 * other.z21,
                self.z11 * other.z12 + self.z12 * other.z22,
                self.z21 * other.z11 + self.z22 * other.z21,
                self.z21 * other.z12 + self.z22 * other.z22)
        else:
            return Matrix2x2(
                self.z11 * other, self.z12 * other,
                self.z21 * other, self.z22 * other)

    def __mod__(self, other):
        return Matrix2x2(
            self.z11 % other, self.z12 % other,
            self.z21 % other, self.z22 % other)

    def Det(self):
        return self.z11 * self.z22 - self.z12 * self.z21
 
    def __str__(self):
        return '[ %s, %s; %s, %s]' % (self.z11, self.z12, self.z21, self.z22)

    def __hash__(self):
        return hash((self.z11, self.z12, self.z21, self.z22))

    def __cmp__(self, other):
        return cmp((self.z11, self.z12, self.z21, self.z22),
                   (other.z11, other.z12, other.z21, other.z22))

###############################################################################
# Section 5
#
# The tessellation context class

class TessellationContext:
    """
    
    A context for creating regular tessellations of type {p, q, r} and cusp
    modulus z = a + b u.

    # Create a tessellation context for {3,3,6} and z=2+zeta

    >>> tessContext = TessellationContext(3, 3, 6, 2, 1)
    """

    def __init__(self, p, q, r, a, b):

        assert (p,q,r) in [(3,3,6), (4,3,6), (5,3,6), (3,4,4)]

        self.p = p
        self.q = q
        self.r = r
        self.a = a
        self.b = b

        self._cachedEdgeCycle = None
        self._cachedNanotube = None

    def NewEdgeCycle(self):
        
        """
        Create a new edge cycle of length 2 * r simplices.
        This is used a as a building block for nanotubes.

        >>> tessContext = TessellationContext(3, 3, 6, 2, 1)
        >>> len(tessContext.NewEdgeCycle())
        12
        """

        if not self._cachedEdgeCycle:
            tets = [ Tetrahedron(orientation = (-1)**i)
                     for i in range(2 * self.r) ]
            for i in range(2 * self.r):
                GlueFaces(tets[i], tets[(i+1) % (2 * self.r)],
                          2 + (i % 2))
            self._cachedEdgeCycle = set(tets)
            
        return deepcopy(self._cachedEdgeCycle)
        
    def _NewNanotube(self):
            
        tets = set()

        e = self.NewEdgeCycle()

        tets |= e            
        tet = FirstPositivelyOrientedTet(e)
        
        for m in range(2):
            otherTet = tet
            for i in range(self.a):

                newE = self.NewEdgeCycle()
                
                tets |= newE
                newTet = FirstNegativelyOrientedTet(newE)

                GlueFaces(otherTet, newTet, 1)
                newTet.EnforceEdgeCycle(2, 1, 3)
                otherTet = newTet.GetFaceGluing(3).Rotate(self.r/2, 2, 3)

            otherTet = otherTet.Rotate(1, 2, 3)

            for i in range(self.b):
                newE = self.NewEdgeCycle()
                
                tets |= newE
                newTet = FirstNegativelyOrientedTet(newE)
                
                GlueFaces(otherTet, newTet, 1)
                newTet.EnforceEdgeCycle(2, 1, 3)
                otherTet = newTet.GetFaceGluing(3).Rotate(self.r/2, 2, 3)
                
            otherTet = otherTet.Rotate(-1, 2, 3)

            Identify(tet, otherTet)

            tet = tet.Rotate(1, 2, 3)

        addedTets = FilterCanonical(tets)
        
        while addedTets:
            newTets = set()
            for tet in addedTets:
                if tet.GetOrientation() > 0 and not tet.GetFaceGluing(1):
                    newE = self.NewEdgeCycle()
                    newTets |= newE
                    tets |= newE
                    newTet = FirstNegativelyOrientedTet(newE)
                    GlueFaces(tet, newTet, 1)
                    newTet.EnforceEdgeCycle(2, 1, 3)
            for newTet in newTets:
                newTet.EnforceEdgeCycle(self.q, 1, 2)
            addedTets = FilterCanonical(newTets)
        
        tets = FilterCanonical(tets)

        CheckGluingConsistency(tets)

        for tet in tets:
            assert tet.Order(1,3) == 2
            assert tet.Order(1,2) == self.q
            assert tet.Order(2,3) == self.r

        if self.r == 4:
            assert len(tets) == 8 * (
                self.a ** 2 + self.b ** 2)
        else:
            assert len(tets) == 12 * (
                self.a ** 2 + self.a * self.b + self.b ** 2)

        return tets

    def NewNanotube(self):

        """
        Create a new nanotube.
        
        >>> tessContext = TessellationContext(3, 3, 6, 2, 1)
        >>> len(tessContext.NewNanotube())
        84
        """

        # For speed, nanotubes are cached and a deep copy is created.
        if not self._cachedNanotube:
            self._cachedNanotube = self._NewNanotube()
            
        sys.setrecursionlimit(10000)

        return deepcopy(self._cachedNanotube)
        
    def EnforceAllEdgeCycles(self, tets):
        """
        For each tet in the given set, enforce that the
        edges have the given orders.
        """

        while True:
            keepFixing = False
            for tet in tets:
                if tet.EnforceEdgeCycle(2, 0, 2):
                    keepFixing = True
                if tet.EnforceEdgeCycle(2, 0, 3):
                    keepFixing = True
                if tet.EnforceEdgeCycle(self.p, 0, 1):
                    keepFixing = True
            if not keepFixing:
                return

    def IsManifold(self, tets):

        """
        Checks whether the triangulation formed by tets is a manifold.

        >>> tessContext = TessellationContext(3, 3, 6, 2, 0)
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> tessContext.IsManifold(X)
        True

        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> tessContext.IsManifold(Y)
        False
        """

        orders = (self.p, self.q, self.r, 2, 2, 2)
        for tet in tets:
            if not tet.Orders() == orders:
                return False

        return True

    def Extend(self, tets):
        """
        Performs one iteration of step 1 and step 2 of the construction of
        the universal regular tessellation as described in the paper.

        It is given the set of tetrahedra that were added during the previous
        iteration (or a nanotube to get started). It returns the set of
        tetrahedra that were added in this iteration.

        >>> tessContext = TessellationContext(3, 3, 6, 3, 0)
        >>> A = tessContext.NewNanotube()
        >>> len(A)
        108
        >>> B = tessContext.Extend(A)
        >>> len(B)
        972
        >>> C = tessContext.Extend(B)
        >>> len(C)
        216
        >>> D = tessContext.Extend(C)
        >>> len(D)
        0
        """

        addedTets = set()
        for i in tets:
            
            if i.GetOrientation() > 0 and not i.GetFaceGluing(3).GetFaceGluing(0):
                newTets = self.NewNanotube()
                newNanotube = FirstPositivelyOrientedTet(newTets)

                addedTets |= newTets

                GlueFaces(i.GetFaceGluing(3), newNanotube, 0)
                for j in range(2 * self.r):
                    newNanotube.EnforceEdgeCycle(2, 0, 2 + (j % 2))
                    newNanotube = newNanotube.GetFaceGluing(2 + (j % 2))

        self.EnforceAllEdgeCycles(addedTets)

        return FilterCanonical(addedTets)

    @staticmethod
    def GetConnectedNanotube(tet):

        """
        Given a tet, gets all tets forming the nanotube the tet is in.

        Size of a nanotube
        >>> tessContext = TessellationContext(3, 3, 6, 2, 0)
        >>> len(tessContext.NewNanotube())
        48

        Nanotube still has same size when constructing manifold
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> x = FirstPositivelyOrientedTet(X)
        >>> len(TessellationContext.GetConnectedNanotube(x))
        48

        But in orbifold nanotube has been quotiented by 2
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> y = FirstPositivelyOrientedTet(Y)
        >>> len(TessellationContext.GetConnectedNanotube(y))
        24
        """

        return GetConnectedComponent(tet, faces = [1, 2, 3])

    def UniversalRegularTessellation(self):

        """
        Constructs universal regular tessellation.

        >>> tessContext = TessellationContext(4, 3, 6, 2, 0)
        >>> tess = tessContext.UniversalRegularTessellation()
        >>> len(tess)
        768

        """
        
        tets = self.NewNanotube()

        newTets = set([tet for tet in tets])

        while newTets:
            newTets = self.Extend(newTets)
            tets |= newTets
            if _verbose:
                print "Tetrahedra added:", len(newTets)
            
        return FilterCanonical(tets)

    def _IdentityMatrix(self):
        if self.r == 4:
            zero = AlgebraicInteger4(0,0)
            one  = AlgebraicInteger4(1,0)
        else:
            zero = AlgebraicInteger3(0,0)
            one  = AlgebraicInteger3(1,0)

        return Matrix2x2(one, zero, zero, one)

    def _MatrixWhenGoingFaces(self, face1, face2):

        """
        See paper for description
        """

        if self.r == 4:
            gP = Matrix2x2(
                AlgebraicInteger4( 0, 0), AlgebraicInteger4( 1, 0),
                AlgebraicInteger4(-1, 0), AlgebraicInteger4( 1, 0))
            gQ = Matrix2x2(
                AlgebraicInteger4( 0, 1), AlgebraicInteger4( 1, 0),
                AlgebraicInteger4( 0, 0), AlgebraicInteger4( 1, 0))
            gR = Matrix2x2(
                AlgebraicInteger4( 0, 1), AlgebraicInteger4( 0, 0),
                AlgebraicInteger4( 0, 0), AlgebraicInteger4( 1, 0))
        else: 
            gP = Matrix2x2(
                AlgebraicInteger3( 0, 0), AlgebraicInteger3( 1, 0),
                AlgebraicInteger3(-1, 0), AlgebraicInteger3( 1, 0))
            gQ = Matrix2x2(
                AlgebraicInteger3(-1, 1), AlgebraicInteger3( 1, 0),
                AlgebraicInteger3( 0, 0), AlgebraicInteger3( 1, 0))
            gR = Matrix2x2(
                AlgebraicInteger3( 0, 1), AlgebraicInteger3( 0, 0),
                AlgebraicInteger3( 0, 0), AlgebraicInteger3( 1, 0))

        if face1 == 0:
            if face2 == 1:
                return gP
            if face2 == 2:
                return gP * gQ
            if face2 == 3:
                return gP * gQ * gR
        if face1 == 1:
            if face2 == 2:
                return gQ
            if face2 == 3:
                return gQ * gR
        if face1 == 2:
            if face2 == 3:
                return gR

    def PrincipalCongruenceManifold(self, flavor):

        """
        Constructs a principal congruence manifold or similarly
        algebraically defined manifold where flavor is "W", "X", "Y".
        These correspond to the definitions in the paper.

        >>> tessContext = TessellationContext(3, 3, 6, 1, 0)
        >>> W = tessContext.PrincipalCongruenceManifold('W')
        >>> tessContext.IsManifold(W), len(W)
        (False, 4)
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> tessContext.IsManifold(X), len(X)
        (False, 4)
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> tessContext.IsManifold(Y), len(Y)
        (False, 2)

        >>> tessContext = TessellationContext(3, 3, 6, 1, 1)
        >>> W = tessContext.PrincipalCongruenceManifold('W')
        >>> tessContext.IsManifold(W), len(W)
        (False, 48)
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> tessContext.IsManifold(X), len(X)
        (False, 48)
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> tessContext.IsManifold(Y), len(Y)
        (False, 48)
        
        >>> tessContext = TessellationContext(3, 3, 6, 2, 0)
        >>> W = tessContext.PrincipalCongruenceManifold('W')
        >>> tessContext.IsManifold(W), len(W)
        (True, 240)
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> tessContext.IsManifold(X), len(X)
        (True, 240)
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> tessContext.IsManifold(Y), len(Y)
        (False, 120)

        >>> tessContext = TessellationContext(3, 3, 6, 2, 1)
        >>> W = tessContext.PrincipalCongruenceManifold('W')
        >>> tessContext.IsManifold(W), len(W)
        (True, 672)
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> tessContext.IsManifold(X), len(X)
        (True, 672)
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> tessContext.IsManifold(Y), len(Y)
        (True, 672)

        >>> tessContext = TessellationContext(3, 3, 6, 2, 2)
        >>> W = tessContext.PrincipalCongruenceManifold('W')
        >>> len(W)
        2880
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> len(X)
        2880
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> len(Y)
        2880

        >>> tessContext = TessellationContext(3, 3, 6, 3, 1)
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> len(X)
        4368
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> len(Y)
        2184

        >>> tessContext = TessellationContext(3, 3, 6, 4, 0)
        >>> W = tessContext.PrincipalCongruenceManifold('W')
        >>> len(W)
        7680
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> len(X)
        3840
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> len(Y)
        3840

        >>> tessContext = TessellationContext(3, 4, 4, 2, 0)
        >>> W = tessContext.PrincipalCongruenceManifold('W')
        >>> tessContext.IsManifold(W), len(W)
        (True, 192)
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> tessContext.IsManifold(X), len(X)
        (False, 96)
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> tessContext.IsManifold(Y), len(Y)
        (False, 96)
        
        >>> tessContext = TessellationContext(3, 4, 4, 3, 0)
        >>> W = tessContext.PrincipalCongruenceManifold('W')
        >>> len(W)
        1440
        >>> X = tessContext.PrincipalCongruenceManifold('X')
        >>> len(X)
        1440
        >>> Y = tessContext.PrincipalCongruenceManifold('Y')
        >>> len(Y)
        720
        """

        assert flavor in ['W', 'X', 'Y']
        assert self.p == 3, "Not a Bianchi orbifold case"

        # Switch ring of integers depending on r
        if self.r == 4:
            AlgebraicInteger = AlgebraicInteger4
        else:
            AlgebraicInteger = AlgebraicInteger3

        # Construct the number z
        z = AlgebraicInteger(self.a, self.b)

        # This will be 1 but as type AlgebraicInteger3/4
        one = AlgebraicInteger(1, 0)

        # This will be u
        u = AlgebraicInteger(0, 1)

        # Determine the ``ambiguity'' set of algebraic integers.
        # Two matrices in GL(2,Z[u] / z) are considered equal if they differ
        # by a constant factor in this set.
        if flavor == 'W':
            # In W flavor, this is just +/- 1
            ambiguity = set([ one, -one ])
        else:
            # For all other flavors, it is all units in the ring O_d/z
            ambiguity = UnitsInRingModZ(z)
            if _verbose:
                print "Computed units"

        # Methods for computing the new label for a simplex
        # For W and X, the label is a pair (matrix, determinant)
        # where matrix is a matrix in GL(2, Z[u]/z) and determinant
        # a unit in Z[u].
        def NewLabelWX(oldLabel, m):
            # Multiple the old label with the given matrix and determinant
            matrix, det = oldLabel
            matrix, det = matrix * m, det * m.Det()

            # Bring the label into the form (matrix, 1) or (matrix, u)
            # by multiplication with a scalar factor
            while not det in [ one, u ]:
                matrix = matrix * u
                det = det * u * u
            
            # Return a canonical representative for the equivalence class
            # of matrices that differ only by a scalar factor in the
            # ambiguity set
            return min([ ((matrix * a) % z, det) for a in ambiguity ])

        # For Y, the label is just a matrix in GL(2, Z[u]/z)
        # Computation is similar to W and X labels.
        def NewLabelY(oldLabel, m):
            matrix = oldLabel
            matrix = matrix * m

            return min([ (matrix * a) % z for a in ambiguity ])

        # Pick the appropriate method and label of the root tetrahedron
        # based on flavor
        if flavor == 'Y':
            NewLabel = NewLabelY
            rootLabel = self._IdentityMatrix()
        else:
            NewLabel = NewLabelWX
            rootLabel = (self._IdentityMatrix(),
                         self._IdentityMatrix().Det())

        # A map assigning a label (essentially a matrix) to each simplex
        labels = {}
        # A map assigning to each label a simplex
        inverseLabels = {}
        
        def ExtendLabelsFrom(oldTets):
            """
            Given a set of tetrahedra that already have labels, assigning
            tetrahedra to all connected tetrahedra.
            Then, identify all tetrahedra which have the same label.
            """

            # List of tetrahedra that need to be processed
            workingSet = list(oldTets)

            # A map of a label to a list all tetrahedra that carry this label.
            # All tetrahedra in each of these lists need to be identified in
            # the end
            newInverseLabels = dict([ (k,set([v]))
                                       for k, v in inverseLabels.items()])

            while workingSet:
                # Take the next tetrahedron with positive orientation
                tet = workingSet.pop()
                if tet.GetOrientation() > 0:
                    # Go along its faces to find other tetrahedron
                    for i1 in range(3):
                        face1 = tet.GetFaceGluing(i1)
                        if face1:
                            for i2 in range(i1 + 1, 4):
                                face2 = face1.GetFaceGluing(i2)
                                # If the other tetrahedron exists and has no
                                # label yet
                                if face2 and not labels.has_key(face2):
                                    # Add it to the working set
                                    workingSet.append(face2)
                                    # Compute the label for the other
                                    # tetrahedron
                                    m = self._MatrixWhenGoingFaces(i1, i2)
                                    newLabel = NewLabel(labels[tet], m)
                                    # Assign the label and inverse label
                                    labels[face2] = newLabel
                                    inverseLabels[newLabel] = face2
                                    # Add it to the list of tets that need to
                                    # be identified
                                    newInverseLabels[newLabel] = (
                                        set([face2]) |
                                        newInverseLabels.get(newLabel, set()))
                                    
            # Identify all tetrahedra which are together in a list.
            for k, tets in newInverseLabels.items():
                first = None
                for tet in tets:
                    if not first:
                        first = tet
                    else:
                        Identify(first, tet)
                                    
        def ExtendWithLabels(tets):
            """
            Given a set of tetrahedra, attach a new nanotube to each open
            face, compute the labels for the tetrahedra and identify if
            necessary. Return the set of newly added tetrahedra.
            """

            addedTets = self.Extend(tets)
            ExtendLabelsFrom(tets)
            return addedTets

        def NanotubeWithLabels():
            """
            Create the first nanotube, pick a positivley oriented tetrahedron
            as root and give it with the identity matrix label. Label the other
            tetrahedra in nanotube as well.
            """
            tets = self.NewNanotube()
        
            tet0 = FirstPositivelyOrientedTet(tets)
            labels[tet0] = rootLabel
            inverseLabels[rootLabel] = tet0
            ExtendLabelsFrom([tet0])
            return tets

        # Get started with a nanotube
        newTets = NanotubeWithLabels()

        # All tetrahedra in triangulation
        tets = FilterCanonical(newTets)

        while newTets:
            # Extend by attaching nanotubes to open faces and identify
            newTets = ExtendWithLabels(newTets)
            if _verbose:
                print "Tetrahedra added:", len(newTets)
            # Keep track of all tetrahedra in triangulation
            tets = FilterCanonical(tets | newTets)

        return tets

    #############################
    # Quotient space construction  
    
    def ApplyWordToTetrahedron(self, tet, word):
        """
        Return the tetrahedron obtained from the given tetrahedron when
        applying the given word to it. The word is in the finite
        presentation of the group G in the paper. Each generator in G
        is encoded as an integer with 1 corresponding to P, 2 to Q, 3 to R.
        -1 corresponds to P^-1 and so on.

        New nanotubes are attached automatically if we come along an unglued
        face when trying to follow the unglued faces.
        """

        otherTet = tet
    
        for signedLetter in word:
            letter = abs(signedLetter)
            sign   = signedLetter / letter

            self.Extend(TessellationContext.GetConnectedNanotube(otherTet))

            otherTet = otherTet.Rotate(sign, letter - 1, letter)

        return otherTet

    def IdentifyByWord(self, tet, word):
        """
        Identify the given tetrahedron with its image when applying the word.
        """

        Identify(tet,
                 self.ApplyWordToTetrahedron(tet, word))
        
    def IdentifyByWords(self, tet, words):
        """
        Identify the given tetrahedron with the images when applying words.
        """
        for word in words:
            self.IdentifyByWord(tet, word)
   
    def QuotientByWords(self, words, checkSameCuspModulus = True):
        """
        Construct the quotient space by the action of the subgroup generated
        by words. words is a list of words encoded as described in
        ApplyWordToTetrahedron.
        If checkSameCuspModulus is True, it will check that the map from
        the universal regular tessellation to the quotient space is a cuspidal
        covering map.
        """

        # Start with a single nanotube
        nanotube = self.NewNanotube()
        nanotubeSize = len(nanotube)

        # Pick a root tetrahedron, identify it with its images under words
        tet0 = FirstPositivelyOrientedTet(nanotube)
        self.IdentifyByWords(tet0, words)
        
        # Get the resulting complex we have so far
        tets = GetConnectedComponent(tet0)
        newTets = set([tet for tet in tets])

        # Extend the resulting complex by adding new nanotubes to open faces
        # Iterate until no open faces left.
        while newTets:
            newTets = self.Extend(newTets)
            tets |= newTets
            if _verbose:
                print "Tetrahedra added:", len(newTets)

        # The result
        tets = FilterCanonical(tets)

        # If asked for, check that each cusp has the same size as a single
        # nanotube. This will mean that the quotient space has well-defined
        # cusp modulus and the cusp modulus is equal to the given one.
        if checkSameCuspModulus:
            checked = set()
            for tet in tets:
                if not tet in checked:
                    nanotube = TessellationContext.GetConnectedNanotube(tet)
                    assert len(nanotube) == nanotubeSize
                    checked |= nanotube
            self.IsManifold(tets)
                           
        return tets
      
###############################################################################
# Section 7
#
# Special quotients

def DodecahedralUniversalQuotientedByC15():
    """
    Construct a quotient of the universal regular tessellation of
    type {5, 3, 6} and cusp modulus 2 by the group Z/15. The quotient is tested
    for having well-defined cusp modulus 2.
    """

    word = [ -1, -1, -2, 1, -2, 1, 1, -3, -1, -1, 3, 2, -1, -1, -2, -3, -3 ]
    tessContext = TessellationContext(5, 3, 6, 2, 0)
    return tessContext.QuotientByWords([word])

###############################################################################
# Section 8
#
# Test when called from command line

def  _test():
    import doctest
    doctest.testmod()

if __name__ == "__main__":
    _verbose = False
    _test()


==> anc/universalRegularTessellationLinkComplementProofs.py <==
from snappy import *

def prove_link_complement(filename, order = 0):

    # Load manifold as triangulation, this avoids computing
    # hyperbolic structure which is slow and not needed here
    M = Triangulation(filename)

    # Fill cusps, 20 at a time, replace manifold by filled
    # manifold.
    # Do not fill the last cusp. This would result in a triangulation
    # with no ideal vertices and SnapPy doesn't do to well on them.
    while M.num_cusps() > 1:
        n = min(20, M.num_cusps() - 1)
        M.dehn_fill(n*[(1,0)])
        M = M.filled_triangulation()

    # Mark the last cusp as filled without changing the triangulation
    M.dehn_fill((1,0))

    if order == 0:
        # We want to show trivial fundamental group.
        # It suffices to show that it has no generators
        if not M.fundamental_group().generators():
            print filename + " is a link complement"
            return True
        else:
            raise Exception, filename + " is NOT a link complement!!!"
    else:
        # We want to show cyclic fundamental group of given order.
        # It suffices to show that the fundamental group has only one
        # generator and that the homology group is isomorphic to the
        # cyclic group of given order.
        if (len(M.fundamental_group().generators()) == 1 and
            M.homology().coefficients == [order]):
            print filename + " is a link complement"
            return True
        else:
            raise Exception, filename + " is NOT a link complement!!!"
    
def main():
    tetrahedral = [
        "universal_tets_2_plus_0_zeta_0010_tets_with_meridians.trig",
        "universal_tets_2_plus_1_zeta_0028_tets_with_meridians.trig",
        "universal_tets_2_plus_2_zeta_0120_tets_with_meridians.trig",
        "universal_tets_3_plus_0_zeta_0054_tets_with_meridians.trig",
        "universal_tets_3_plus_1_zeta_0182_tets_with_meridians.trig",
        "universal_tets_3_plus_2_zeta_0570_tets_with_meridians.trig",
        "universal_tets_4_plus_0_zeta_0640_tets_with_meridians.trig",
        "universal_tets_4_plus_1_zeta_0672_tets_with_meridians.trig"]

    octahedral = [
        "universal_octahedra_2_plus_0_i_0004_octahedra_with_meridians.trig",
        "universal_octahedra_2_plus_1_i_0005_octahedra_with_meridians.trig",
        "universal_octahedra_2_plus_2_i_0016_octahedra_with_meridians.trig",
        "universal_octahedra_3_plus_0_i_0030_octahedra_with_meridians.trig",
        "universal_octahedra_3_plus_1_i_0030_octahedra_with_meridians.trig",
        "universal_octahedra_3_plus_2_i_0091_octahedra_with_meridians.trig",
        "universal_octahedra_4_plus_1_i_0204_octahedra_with_meridians.trig"]
    
    cubical = [
        "universal_cubes_1_plus_1_zeta_0006_cubes_with_meridians.trig",
        "universal_cubes_2_plus_0_zeta_0016_cubes_with_meridians.trig",
        "universal_cubes_2_plus_1_zeta_0084_cubes_with_meridians.trig"]

    dodecahedral = [
        ("universal_dodecahedra_2_plus_0_zeta_0240_dodecahedra_quotient_with_meridians.trig", 15)]

    for filename in tetrahedral + octahedral + cubical:
        prove_link_complement(filename)

    for filename, order in dodecahedral:
        prove_link_complement(filename, order)

if __name__ == "__main__":
    main()


==> anc/universal_cubes_1_plus_1_zeta_0006_cubes_with_meridians.trig <==
% Triangulation
Regina_Triangulation
geometric_solution  30.44824819
oriented_manifold
CS_unknown

8 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000  -0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

30
   1    6   14   12 
 3120 0321 0321 0132
   6    5    1    3 
  0  0 -1  1  1  0 -2  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2  1  0 -1  0  0 -1  0  1 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24    9    2    0 
 1023 3120 2103 3120
   3    5    1    6 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1   29   19   28 
 2103 1230 1230 1023
   4    5    3    6 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   26    7    4 
 1230 0132 3120 0132
   4    3    7    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  29   20    3   11 
 1302 1230 0132 0132
   4    3    6    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10   15    7   27 
 2103 0132 2103 2310
   5    3    0    4 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24    9    7    0 
 3120 0321 0132 0321
   6    3    1    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5   17    3    6 
 2103 0321 3120 0132
   6    3    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   23   11   19 
 1230 2031 0213 1230
   4    5    2    6 
  0  1  0 -1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12    1   11    6 
 0132 3120 3201 0321
   6    5    1    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   28    5   21 
 3120 3201 2103 0321
   0    3    5    4 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9    8    4   10 
 2310 0213 0132 3120
   4    3    5    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   24    0   22 
 0132 3012 0132 3201
   6    5    3    1 
  0  1 -1  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -2  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20    3   29   14 
 3120 3012 0132 0213
   6    4    3    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15   16    0   13 
 3120 0213 0321 0213
   6    3    4    5 
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21    5   28   14 
 2310 0132 0213 3120
   5    3    4    0 
  0 -1  0  1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   23   14   19 
 0132 1230 0213 0132
   6    4    2    5 
  0  0  1 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16    8   18    7 
 0132 3012 2103 0321
   6    4    5    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   19   23   25 
 2103 2103 0213 0321
   5    4    6    2 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8   18   16    2 
 3012 2103 0132 3012
   6    4    5    2 
  0 -1  1  0  1  0  0 -1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22   26    4   13 
 2103 3012 3012 3120
   7    4    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22   10   15   27 
 3120 0321 3201 1023
   0    4    5    3 
  0  0 -1  1 -1  0  0  1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23   12   20   21 
 3201 2310 2103 3120
   3    4    5    6 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8   18   16   22 
 1302 0213 3012 2310
   5    6    4    2 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12    1   25    6 
 1230 1023 0132 3120
   5    3    1    6 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26   18   27   24 
 3120 0321 2310 0132
   5    3    6    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20    3   29   25 
 1230 0132 1302 3120
   4    3    6    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5   25   28   21 
 3201 3201 1302 1023
   4    0    5    3 
  0  0  1 -1  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   15   10    2 
 2031 0213 2310 1023
   5    4    3    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0 -1  2  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26    4    2   13 
 2031 2031 3012 0132
   6    4    7    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_cubes_2_plus_0_zeta_0016_cubes_with_meridians.trig <==
% Triangulation
Regina_Triangulation
geometric_solution  81.19532851
oriented_manifold
CS_unknown

16 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

80
  77   60   46   13 
 2103 3120 2031 3012
   1    5    4    7 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67   41   75   74 
 1023 0321 1230 1230
   6    7    0    9 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45   76   73   47 
 1230 2031 2031 1302
   7   15   11    6 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  65   43   49   36 
 2310 3201 3012 1230
  15    2    8    5 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5   28   48   70 
 0132 1302 2310 0321
   5    2    9    3 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4   78   75    8 
 0132 0132 2310 0321
   7    2    3    9 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46   29   60   44 
 1302 3120 2103 3012
   4   15    5    1 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  76   45    9   37 
 1230 2031 3012 3201
  15    7   11    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15    5    9   28 
 0132 0321 0132 3120
   7    5    3    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  14    7   32    8 
 3120 1230 0132 0132
   7    5    2   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12   36   14   65 
 2103 3201 3120 1023
   8    5   14   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12   25   69   79 
 3120 3012 3201 3201
  13    5    4   14 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   50   10   11 
 3012 1302 2103 3120
  14    5    4   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16   32    0   12 
 1302 1023 1230 1230
   5    4   15    1 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  54   64   10    9 
 1023 2103 3120 3120
  15    5    2    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8   57   78   52 
 0132 1023 2103 1230
   9    5    2    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  29   13   73   46 
 2103 2031 0213 3120
  15    7    1    4 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31   68   55   38 
 2103 0132 3012 1302
   6    7    0    9 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25   79   52   42 
 1230 2031 2031 3120
   5   14   13    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53   58   24   63 
 2031 3120 2310 3201
   6   14   10    9 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56   71   59   21 
 1023 1023 0213 3120
  14    6    9   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   72   23   68 
 3120 0213 2103 1023
   4    6    9   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23   50   61   73 
 3120 2103 3012 0132
  15    6    4   12 
  0  0  1 -1  1  0  0 -1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21   51   35   22 
 2103 2031 0213 3120
  12    6    4   14 
  0  0 -1  1  0  0  1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26   19   25   41 
 3120 3201 0132 1302
   9    4    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   18   27   24 
 1230 3012 0213 0132
   9    4   14   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40   61   50   24 
 1023 1302 1023 3120
  14    4    6   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42   25   69   30 
 1302 0213 0213 3201
   9    5    4   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8   57   30    4 
 3120 1230 3201 2031
   9    5    3    7 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30    6   16   32 
 3120 3120 2103 3012
   1    7    5    4 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   27   31   29 
 2310 2310 2103 3120
   4    7    5    9 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30   41   17   74 
 2103 2031 2103 3201
   0    7    4    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   60   29    9 
 1023 0213 1230 0132
   7    5   15    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34   76   37   47 
 3120 3201 0321 0321
  11   15    2    6 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36   59   35   33 
 3120 2310 2103 3120
   6   15    2   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34   23   50   40 
 2103 0213 3201 3120
  12   15    6   14 
  0  1 -1  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3   54   10   34 
 3012 1023 2310 3120
  14   15    2    8 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39    7   33   66 
 2103 2310 0321 2031
  11    6    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39   67   17   41 
 3120 2310 2031 2031
   0    6    4    7 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40   60   37   38 
 3201 0321 2103 3120
   7    6    4   15 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35   26   51   39 
 3120 1023 3012 2310
   4   15    6   12 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31   38   24    1 
 1302 1302 2031 0321
   6    9    0    4 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   27   44   72 
 3120 2031 3201 0321
   4   14   13    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  44   64    3   54 
 3120 3012 2310 3012
   8    5   14   15 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42   51    6   43 
 2310 0213 1230 3120
  15    5   14    4 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7    2   66   62 
 1302 3012 0132 0321
   6    2   15   11 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16    6   49    0 
 3120 2031 2103 1302
   5    7    1   15 
  0  1 -1  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49   33    2   66 
 2103 0321 2031 2310
  11    7    2   15 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49    4   57   78 
 3120 3201 3012 3012
   3    7    5    2 
  0 -1  0  1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46    3   47   48 
 2103 1230 2103 3120
   2    7    5   15 
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35   22   26   12 
 2310 2103 1023 2031
   4   14   15   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23   40   44   61 
 1302 1230 0213 3120
  15   14   12    4 
  0  0  1 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15   54   53   18 
 3012 1302 0132 1302
  14    9    5    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56   59   19   52 
 0213 0213 1302 0132
  14    9    2   10 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36   14   43   52 
 1023 1023 1230 2031
   5   14    2    8 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56   17   66   57 
 3120 1230 3120 0213
   7    2    9    6 
  0 -1  0  1  1  0 -1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53   20   63   55 
 0213 1023 3120 3120
   6    2    9   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15   48   28   55 
 1023 1230 3012 0213
   7    9    2    3 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59   19   75   71 
 0132 3120 0321 2031
   9    2   10    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  58   20   53   34 
 0132 0213 0213 3201
  14    2    6   10 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6    0   32   39 
 2103 3120 0213 0321
   7   15    4    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51   22   62   26 
 3120 1230 0132 2031
   6   14   12   15 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64   45   63   61 
 3120 0321 3201 0132
   6   14   15    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62   19   56   71 
 2310 2310 3120 3012
  10    2   14    6 
  0  1  0 -1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43   14   65   62 
 1230 2103 3201 3120
   2   14   15    8 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64   70    3   10 
 2310 0213 3201 1023
   5    8   14    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47   37   55   45 
 3201 1302 3120 0132
   6    2   11    7 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68    1   77   38 
 0132 1023 3012 3201
   7    4    0    9 
  0  0 -1  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67   17   74   21 
 0132 0132 1023 1023
   6    4    9    0 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   27   72   70 
 2310 0213 1302 2103
   9   14    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71    4   65   69 
 3120 0321 0213 2103
   5   14    9    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   58   63   70 
 1023 1302 1230 3120
   2   14    9   10 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69   42   21   79 
 2031 0321 0213 0132
   4    9   13   14 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74   16   22    2 
 3120 0213 0132 1302
  15    6    7    4 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1   31   68   73 
 3012 2310 1023 3120
   4    6    7    0 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  76    5   58    1 
 3120 3201 0321 3012
   9    6    7    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2    7   33   75 
 1302 3012 2310 3120
   2    6    7   11 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  78   67    0   79 
 3120 1230 2103 0213
   4    5    9    7 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15    5   48   77 
 2103 0132 1230 3120
   7    5    9    3 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   11   72   77 
 1302 2310 0132 0213
   4    9    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_cubes_2_plus_1_zeta_0084_cubes_with_meridians.trig <==
% Triangulation
Regina_Triangulation
geometric_solution  426.27547469
oriented_manifold
CS_unknown

48 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

420
  94  296    2  260 
 2031 3201 1302 1230
  35   11    9   21 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 295  155    2  117 
 3201 0321 0132 0132
  15   35    8   21 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0  152  118    1 
 2031 1230 3120 0132
  15   35   21   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5   19   95  173 
 2103 3201 3120 2031
   7   21   36   24 
  0  0  1 -1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5  271  174   88 
 3120 0321 2103 3120
   8   21    3   36 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6  100    3    4 
 3012 3201 2103 3120
  36   21    3   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 229   96  390    5 
 1023 3201 0213 1230
  21    3   24   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   69  226    8 
 2103 1302 0132 0213
  39   46    3    2 
  0 -1  0  1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   20   10    7 
 3120 1302 0321 0213
  39    3   46   34 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 346  216  311    8 
 1023 1302 1023 3120
  34    3   46   18 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87  204    8   57 
 1023 0321 0321 1023
  39   34   45    3 
  0  1 -1  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 319  110    7  363 
 0321 2310 2103 3120
   3   46   16    2 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  359   14  322 
 1302 0132 2103 0321
  43   30    4   28 
  0  1  0 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15  170   14  157 
 0132 1230 0132 1023
  21   30   47   43 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12  274   17   13 
 2103 0321 0132 0132
  21   30   43   28 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   45   16  323 
 0132 2310 1302 3201
  46   30   43   47 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15  239  327   92 
 2031 3012 2031 0321
  22   46   47   30 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256   76  173   14 
 0132 2310 0132 0132
  21   30   28    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 230  227  411  392 
 1023 1302 0321 1230
  38   42    3    5 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 205  264    3   50 
 1302 3012 2310 3201
  36   24   38    7 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  286  394    8 
 0132 3012 0213 2031
  46   39   34   32 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  99   30  208   49 
 3120 2031 2310 0321
  38   24   33   41 
  0  0  1 -1  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  411  335  212 
 3120 2310 2310 0132
  35   19    5   38 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85  207   25   22 
 2031 2103 2103 3120
  38   19    5   41 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 336  303   25   26 
 1230 1302 0132 1230
  15   19    0   38 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23   30   29   24 
 2103 0321 2103 0132
  15   19   38   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24  415  152   27 
 3012 2103 0132 3120
  11   15   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26  165   28  369 
 3120 0321 0132 2103
  28   15   19   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 118  352  370   27 
 1302 2310 0132 0132
  28   15   11    4 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25  314   86  369 
 2103 3012 3201 3012
  20   19   15   41 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21  302  158   25 
 1302 3012 0213 0321
  15   41   38   33 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 270  236  351   36 
 3012 3012 1023 2031
  19   37   36   20 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38  404  210  142 
 0132 3120 2031 0132
  30   31   40   19 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  37  292   34  300 
 0132 1023 0132 1230
  42   31   44   36 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35  290  299   33 
 3120 1230 1023 0132
  42   31   36   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38  112  306   34 
 2103 0132 1302 3120
  39   31   36   40 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38   31   37  249 
 3120 1302 0132 2103
  37   31   19   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33  272  246   36 
 0132 2310 0132 0132
  37   31   36   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  203   35   36 
 0132 2103 2103 3120
  36   31   19   40 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40  400   41   42 
 3120 3201 2310 0213
  28   36   16   41 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 301  396  162   39 
 2103 3012 2103 3120
  41   36   16   26 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  73   39  314  339 
 2310 3201 2310 1302
  41   20   28   36 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  264  347   39 
 1302 0132 1023 0213
  28   16   36    7 
  0  0 -1  1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 365   55  387   65 
 1302 1023 2310 3012
   3    6   11   13 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 292  266  167  219 
 3120 1230 0213 1023
  37   42   44   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46  407  198   15 
 3120 3201 2031 3201
  47   43   46   12 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48  416   47   45 
 3120 1230 2103 3120
  12   43   46   41 
  0 -1  1  0  0  0  1 -1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46  417  281  309 
 2103 3012 2103 3012
  45   43   12   41 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 251   99  282   46 
 1302 0132 1230 3120
  41   43   46   33 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 315   21   50  381 
 1023 0321 0132 3201
  38   43   33   24 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  52   19   51   49 
 3120 2310 0132 0132
  38   43   24   36 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 288   74   53   50 
 1023 3120 2103 0132
  38   43   36   27 
  0  0  0  0  0  0 -1  1  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 244  100  292   50 
 1230 3012 3012 3120
  36   43   24   44 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51  223  358  380 
 2103 3120 2310 1302
  23   43   38   27 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  55  269  361  116 
 3120 0321 2103 1023
  43    3   11   31 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43  140  393   54 
 1023 2103 1023 3120
  31    3   11   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 310   79  250  368 
 1023 3012 3120 1302
  15   31   34   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  58  309  307   10 
 3120 2031 3120 1023
  34   39   45   12 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164   63   60   57 
 1230 0321 2103 3120
  12   39   45   11 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 306  404   60  181 
 3120 0321 0132 1230
  19   39   40   12 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  58   61  415   59 
 2103 0213 0132 0132
  19   39   12   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  165   60   62 
 0321 2031 0213 3120
  19   12   29   11 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61  231  405  402 
 3120 0321 3120 0132
  42   12   29   19 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116  417   65   58 
 1230 1230 2103 0321
  12   11   45    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61  172   65  151 
 0321 2031 0132 2310
   6   11   29   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63  171   43   64 
 2103 2310 1230 0132
   6   11   12    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68  213   67  418 
 3120 0213 3201 1023
  30   37   39   23 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  66  328   98  340 
 2310 3012 2103 3201
  17   23   37   30 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 169  377  275   66 
 1302 2103 1023 3120
  23   37   39    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 418  267  265    7 
 1230 2031 2031 2031
   3   39    2   37 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  75  410   71   72 
 3120 2103 2103 3120
  34   28   38   32 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70  308  372  368 
 2103 0132 0132 3201
  31   28   34   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70   74   73  264 
 3120 2031 0132 3012
  36   28   38   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 367  236   41   72 
 1302 1302 3201 0132
  36   28   34   20 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72   51  276  201 
 1302 3120 3201 2310
  27   34   36   38 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  77  394  280   70 
 2103 3012 0321 3120
  32   28   38   39 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  77  184  264   17 
 3120 2103 2031 3201
   7   28   21   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  78  122   75   76 
 3012 1230 2103 3120
  38   28   21   39 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 377  277  274   77 
 2103 0132 1023 1230
  28   21   39    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  135  263  138 
 1230 0321 3120 1023
  16   34   14   15 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 238  396  413  291 
 3012 2103 0213 2310
  26   22   42   41 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 190  220  317  414 
 3012 3012 3012 2031
  22   41   11   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220  345  318  107 
 1302 0213 0213 1023
  24   22   23   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 289  358  201  178 
 1302 2310 0132 0321
  23   36   35   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85  311   86   87 
 3120 1302 0132 0132
  34   41    3   19 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119  230   23   84 
 1023 1023 1302 3120
  19   41    3    5 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  29  236  341   84 
 2310 0132 0132 0132
  34   41   19   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 417   10   84  193 
 1230 1023 0132 1230
  34   41   45    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4  171  295  388 
 3120 2103 3120 0321
   6   21    3    8 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 225  166   91  216 
 1023 1023 3120 0321
  46   21   18   19 
  0  0  0  0 -1  0  0  1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 153  336   91  183 
 1023 2031 0132 2031
  19   21    0   22 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92  334   89   90 
 2103 2310 3120 0132
  19   21   22   46 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 215   16   91  154 
 0321 0321 2103 3120
  22   21   47   46 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 334  247  327  241 
 2031 3120 3012 1023
  37   46   25   22 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 316  149    0  123 
 1302 0132 1302 3201
  11   21   16    9 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 184  347    3   97 
 3012 2103 3120 3120
  24   21   16    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 216   97    6  108 
 0213 3201 2310 1230
  24   18   34   21 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  95  138   96  316 
 3120 0213 2310 1302
  34   21   16   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67  354  141  220 
 2103 1302 0213 1023
  11   23   17   30 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 235   48  343   21 
 1230 0132 2310 3120
  41   24   33   46 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  52  272    5  101 
 1230 3201 2310 0132
   3   24   44   36 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 219  300  100  228 
 1302 0213 0132 3201
   3   24   42   44 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 231  355  104  151 
 1023 1230 2103 3012
  11   42   29   24 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149  189  104  218 
 3120 0321 0132 1230
  37   42    9   11 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 102  192  219  103 
 2103 2310 1023 0132
  37   42   11   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 401  356  374  360 
 2031 1302 0321 1230
  35   46   10   28 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138  199  129  107 
 1302 1302 3012 0132
  22   24   34   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108  312  106   82 
 2103 0321 0132 1023
  22   24   23   34 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96  313  107  344 
 3012 2031 2103 2103
  23   24   18   34 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 364  124  114  393 
 2031 2103 3201 2031
  38    3   13   16 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114  324  419   11 
 3120 2103 2031 3201
   2   16    3   30 
  0 -1  0  1  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 115   42  113  173 
 3201 2031 2103 3120
  36   30    7   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177   35  113  213 
 1023 0132 0132 1023
  39   30   40   36 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  301  419  112 
 2103 2310 3120 0132
  39   30   36   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109  227  115  110 
 2310 3201 2103 3120
  30   16    3   38 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114  205  184  111 
 2103 2310 2103 2310
   7   16   30   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 188   63  204   54 
 1023 3012 1302 1023
   3   43   11   45 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 254  271    1  326 
 1230 3120 0132 2031
  15   35    3    8 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 325   28    2  258 
 1023 2031 3120 0132
  11   35    4   15 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121   85  252  253 
 1302 1023 1302 2103
  41   35    3    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 325  373  210  143 
 3120 3120 0213 3120
  31   30    4   35 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  119  326  227 
 1230 2031 3120 0321
   3   30    5   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 125  183   77  303 
 0132 1230 3012 3201
  39   38    0   21 
  0  0  0  0 -1  0  1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 125   94  124  184 
 3120 2310 3201 1302
  16   38   21   11 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 123  109  365  386 
 2310 2103 2031 3012
  13   11   38   16 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122  152  221  123 
 0132 0132 2310 3120
  11   38   21    0 
  0  1 -1  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 278  396  333  150 
 1230 1302 0213 3012
  16    6   42   26 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  402  348  279 
 3201 2103 1023 3201
  28    6   42   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 333  413  136  301 
 2031 1302 3012 2031
  39   16   26   22 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  106  248  250 
 3120 1230 3120 2103
  24   31   14   22 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  135  132  129 
 0132 3120 2103 3120
  22   31   14   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 247  330  132  384 
 3120 0321 0132 1302
   6   31   25   22 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  333  133  131 
 2103 2310 2103 0132
   6   31   22   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132  365  144  383 
 2103 2031 2103 0213
  13   31    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 303  412  136  153 
 2103 0321 2103 3120
  22   15    0   39 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 197  130  136   79 
 1023 3120 0132 0321
  16   15   14   22 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  128  224  135 
 2103 1230 0132 0132
  16   15   22   39 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 261  296  398  242 
 1302 3120 3120 3012
  35   16   37    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 185  106   97   79 
 1230 2031 0213 1023
  34   16   14   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 277  298  275  349 
 3012 0213 0213 3201
  37   28    6    1 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144   55  386  141 
 3012 2103 0213 0213
  11   23   31   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 142   98  143  140 
 3120 0213 0321 0213
  11   31   23   30 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 148  213   32  141 
 2103 0132 0132 3120
  30   31   23   40 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 120  269  141  352 
 3120 2031 0321 1302
  11   30    4   31 
  0 -1  1  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133  364  147  140 
 2103 2031 0132 1230
  23   31   13   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 147  362  186  180 
 1302 2103 2031 2031
  10   12   23   16 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  185  310  147 
 0132 1023 1023 3120
  12   31   16   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  145  148  144 
 3120 2031 0132 0132
  23   31   16   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 306  179  142  147 
 1302 0213 2103 0132
  23   31   12   40 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 398   94  150  103 
 3201 0132 2103 3120
  11   42    9   16 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149  365  126  151 
 2103 3201 1230 2031
   6   42   11   16 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  150  102  127 
 3201 1302 1230 2310
  42   29    6   11 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 153  125    2   26 
 3120 0132 3012 0132
  11   15    0   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134   90  156  152 
 3120 1023 1023 3120
  21   15    0   22 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92  198  156  157 
 3120 1023 2103 3120
  12   21   47   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  195  156    1 
 3120 1023 0132 0321
  15   21    8   12 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154  197  153  155 
 2103 0213 1023 0132
  15   21   12   22 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154  403  175   13 
 3120 0321 3120 1023
  30   21   47   12 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 282   30  159  160 
 2310 0213 2103 0321
  15    6   41   33 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 158  315  235  196 
 2103 3012 2103 3012
  24    6   15   33 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 162  158  161  314 
 3120 0321 0132 1023
  15   36   41    6 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  195  271  160 
 0132 1302 3120 0132
  15   36    6    8 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40  284  331  160 
 2103 2310 3012 3120
   6   36   41   26 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 161  295  332  176 
 0132 2103 3012 2031
  35   36    8    6 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 281   58  193  414 
 1302 3012 0213 3012
  11   41   39   45 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61  348  355   27 
 1302 1023 2103 0321
  28   11   19   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  229  233  344 
 1023 2031 2310 1302
  24   46   18   19 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 170   44  168  218 
 3120 0213 3201 1023
  37   21   42   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 167  298  169  274 
 2310 3120 2103 3201
   1   43   21   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 168   68  265  375 
 2103 2031 0321 0132
  39   43    1   37 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 215  294   13  167 
 1302 2103 3012 3120
  43   21   42   47 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 195   88  254   65 
 1302 2103 3120 3201
   3   12    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  232  285  196 
 1302 1023 2103 3201
  24   12    6   29 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111    3  175   17 
 3120 1302 1302 0132
  21   30    7   36 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4  176  175  155 
 2103 1230 0132 3120
  12   21    8   36 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 173  177  157  174 
 2031 1230 3120 0132
  12   21   36   30 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 254  163  174  178 
 3120 1302 3012 3120
  36   12   35    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 179  112  175  404 
 0132 1023 3012 3120
  30   12   40   36 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 176   83  179  180 
 3120 0321 0132 3012
  23   12   35   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  203  148  178 
 0132 1023 0213 0132
  23   12   36   40 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 356  145  178  255 
 2103 1302 1230 0132
  12   35   10   23 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59  213  203  182 
 3012 3012 1023 0213
  23   19   39   40 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 183  225  377  181 
 3120 1230 2031 0213
  23   39   19   21 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 415   90  122  182 
 2103 1302 3012 3120
  21   39   19    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 115   76  123   95 
 2103 2103 2031 1230
  21   16    7   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  138  194  187 
 1023 3012 0132 0213
  24   12   16   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 400  401  187  145 
 1023 2031 2103 1302
  12   16   10   28 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 186  285  347  185 
 2103 2310 2031 0213
  24   16   12   28 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 193  116  309  259 
 2103 1023 0213 2031
  43   34   11   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 260  261  191  103 
 1230 0321 2103 0321
  37   11    9   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 192  340  191   81 
 0132 1230 0132 1230
  41   11   17   37 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 189  341  193  190 
 2103 1230 2031 0132
  41   11   37   34 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 190  318  354  104 
 0132 0213 3120 3201
  24   11   37   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87  164  188  191 
 3012 0213 2103 1302
  11   34   41   45 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 197  250  196  185 
 3120 2103 3201 0132
  24   12   14   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 155  171  196  161 
 1023 2031 0132 2031
   6   15    8   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  172  159  195 
 2310 2310 1230 0132
   6   15   12   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 199  135  156  194 
 0321 1023 0213 3120
  15   12   14   22 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154  294  200   45 
 1023 2031 3201 1302
  43   12   47   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 197  310  200  106 
 0321 2031 0132 2031
  34   22   14   12 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  309  305  199 
 2310 2310 1230 0132
  34   22   12   43 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74  312  202   83 
 3201 2031 0132 0132
  23   36   27   34 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  313  203  201 
 2103 2310 1230 0132
  23   36   34   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 179   38  181  202 
 1023 2103 1023 3012
  19   23   36   40 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116  281  265   10 
 2031 0321 0213 0321
  39    3   45   43 
  0  1  0 -1  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256   19  208  115 
 3120 2031 2103 3201
  38   30    7   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 208  345  354  317 
 2103 3120 0213 2103
  17   30   41   24 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 208   23  237  227 
 3120 2103 3012 2310
   5   30   38   41 
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 205   21  206  207 
 2103 3201 2103 3120
  41   30   38   24 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  230  237  405 
 0213 0213 1023 3201
  42   30   19    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  120  211   32 
 3120 0213 3201 1302
  31   19   30   35 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 210  249  371  337 
 2310 3201 0321 3201
  25   35   19   31 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  121   22  210 
 0213 3012 0132 3120
  35   19   30    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 181  142   66  112 
 1230 0132 0213 1023
  30   39   40   23 
  0 -1  0  1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 286  280  372  406 
 1302 3120 1302 2031
  28   46   42   32 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92  170  217  407 
 0321 2031 3012 2031
  42   46   47   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96   89  217    9 
 0213 0321 0132 2031
  46   34   18   21 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 408  215  286  216 
 3201 1230 3120 0132
  46   34   21   42 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  408  296  167 
 3012 0213 1230 1023
  21   37   42    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 246  101  104   44 
 1023 2031 1023 1023
  42   37   44   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81   82  222   98 
 1230 2031 3201 1023
  23   11   17   22 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 222  125  336  412 
 3120 3201 3120 2031
   0   22   11   38 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220  386  223  221 
 2310 1302 2103 3120
  38   22   11   23 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 222   53  312  329 
 2103 3120 3012 2103
  27   22   38   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 226  419  268  136 
 1302 0132 0213 0132
  16   15   39    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313   89  182  390 
 1230 1023 3012 0132
  21   23   18   19 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 321  224  304    7 
 0321 2031 0321 0132
  39   46    2   15 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207  121  114   18 
 3201 0321 2310 2031
   3   38    5   30 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 229  101  230  231 
 3120 2310 0132 0132
  42   19   24    3 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166    6  311  228 
 1302 1023 0213 3120
   3   19   24   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85   18  209  228 
 1023 1023 0213 0132
  42   19    3    5 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 232  102  228   62 
 2031 1023 0132 0321
  42   19   29   24 
  0 -1  1  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 172  348  231  233 
 1023 2103 1302 0213
  19   24    6   29 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 235  166  234  232 
 3120 3201 3012 0213
  19    6   24   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 334  233  350  384 
 1302 1230 1023 1023
   6   25   46   19 
  0  0  1 -1  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 159   99  382  233 
 2103 3012 0132 3120
  46    6   24   33 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31   86  202   73 
 1230 0132 2103 2031
  34   36   20   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 252  207  209  238 
 3012 1230 1023 3120
  30   42   41    5 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 237  317  239   80 
 3120 3201 3012 1230
  22   42   41   30 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16  238  294  403 
 1230 1230 0321 3201
  42   47   30   22 
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 241  350  297  330 
 0321 1302 3012 0321
   6   35   25   37 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 240  371  242   93 
 0321 2103 2103 1023
  46   37   25   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 241  360  137  319 
 2103 0321 1230 2031
  16   37   46   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 269  370  245  322 
 2031 1023 3201 1023
  15   43    4   31 
  0  0  0  0 -1  0  0  1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 245   52  246  361 
 3120 3012 2103 0321
  44   31   43   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243  315  250  244 
 2310 3201 2103 3120
  24   31   43   15 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 244  219  248   37 
 2103 1023 2103 0132
  37   31   44   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 249   93  248  131 
 0132 3120 0132 3120
  22   31   25   37 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 246  318  129  247 
 2103 2310 3120 0132
  22   31   37   24 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 247  350  211   36 
 0132 3120 2310 2103
  19   31   37   25 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 245  194   56  129 
 2103 2103 3120 2103
  14   31   24   15 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 315   48  323  302 
 3120 2031 3120 0321
  46   15   33   43 
  0 -1  0  1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119  411  399  237 
 2031 3012 2310 1230
  42   41    5   35 
  0 -1  0  1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 255  417  254  119 
 3120 0321 3201 2103
   3   35   41   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 253  117  171  176 
 2310 3012 3120 3120
   8   12   35    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 397  416  180  253 
 1230 1302 0132 3120
  12   35   41   10 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  347  353  205 
 0132 2031 3012 3120
  24   30    7   28 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  276  305  259 
 2310 2103 1023 0213
  34   43   35   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 359  269  118  259 
 2103 2103 0132 3120
  11   35   43    4 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 258  188  260  257 
 3120 1302 0132 0213
  34   35   43   11 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0  189  287  259 
 3012 3012 2103 0132
  34   35   11    9 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 316  137  263  189 
 3120 2031 2103 0321
  37   34    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 341  270  263  367 
 1023 3120 0132 1023
  15   34   20   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 261  268   79  262 
 2103 2310 3120 0132
  15   34   37   16 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   42   72   76 
 1230 0132 1230 1302
  28   38    7   36 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 266  204  169   69 
 3120 0213 0321 1302
  39   37    3   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 272  361   44  265 
 1230 2310 3012 3120
  43   37    3   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69  324  268  273 
 1302 1302 2103 3201
  15   37    3    2 
  0 -1  1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  224  319  263 
 2103 0213 2031 3201
  16   37   15    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 143  258  243   54 
 1302 2103 1302 0321
  43   31   11    4 
  0  0  1 -1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 314  262  273   31 
 2031 3120 2103 1230
  37   36   20   15 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 273  117  161    4 
 2103 3120 3120 0321
   8   36    3   15 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 273  266  100   37 
 3120 3012 2310 3201
  44   36   37    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 270  267  271  272 
 2103 2310 2103 3120
   3   36   37   15 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 376  168   78   14 
 3012 2310 1023 0321
  21   28   43    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 376  139   68  338 
 1302 0213 1023 3201
  37   23   28    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74  257  329  409 
 2310 2103 3012 0321
  35   38   34   27 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 375   78  279  139 
 1230 0132 3201 1230
  28    6    1   39 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 279  126  290  284 
 3120 3012 2031 0321
  26   39    6   42 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 277  127  280  278 
 2310 2310 2103 3120
  42   39    6   28 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 279  214   75  299 
 2103 3120 0321 2310
  32   39   42   28 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47  164  283  204 
 2103 2031 3201 0321
  39   43   45   41 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 283  381  158   48 
 3120 0321 3201 3012
  33   41   43    6 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 281  375  284  282 
 2310 2310 2103 3120
   6   41   43   39 
  0 -1  1  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 283  278  413  162 
 2103 0321 0321 3201
  26   41    6   39 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 172  355  402  187 
 2103 2103 2103 3201
  28   12   24   29 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20  214  217  410 
 1230 2031 3120 1230
  42   34   32   46 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 260  408  398  409 
 2103 1023 2310 1023
  42   35   34    9 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 289   51  305  293 
 0132 1023 0213 0321
  43   22   36   27 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 288   83  332  329 
 0132 2031 3120 3120
  35   22   27   36 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  301   34  278 
 3120 2031 3012 1302
  39   42   26   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80  331  293  290 
 3201 0321 2103 3120
  36   42   26   22 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33   52  293   44 
 1023 1230 0132 3120
  43   42   44   36 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  288  294  292 
 2103 0321 2031 0132
  43   42   36   22 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  170  239  293 
 1302 2103 0321 1302
  42   22   43   47 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297  163   88    1 
 2103 2103 3120 2310
   8   21   35    6 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297  137    0  218 
 3120 3120 2310 3012
   9   21   37   35 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 298  240  295  296 
 3201 1230 2103 3120
  35   21   37    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 389  168  139  297 
 1230 3120 0213 2310
  37    6   21    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 280  308   34  391 
 3201 0321 1023 0321
  31   42   32   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33  361  101  392 
 3012 1230 0213 3201
   3   42   31   44 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  128   40  113 
 1302 1302 2103 3201
  16   36   39   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30  251  304  382 
 1230 0321 3201 0321
  46   38   33   15 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 304  122  134   24 
 3120 2310 2103 2031
   0   15   38   39 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302  394  226  303 
 2310 2310 0321 3120
  39   15   38   46 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 312  288  257  200 
 2103 0213 1023 3012
  43   34   22   27 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35  148  307   59 
 2031 2031 0132 3120
  12   39   40   31 
  0  1 -1  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  310   57  306 
 2103 1302 3120 0132
  12   39   31   34 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   71  307  299 
 0132 0132 2103 0321
  31   39   32   34 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  57  188   47  200 
 1302 0213 1230 3201
  43   12   34   45 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 199   56  146  307 
 1302 1023 1023 2031
  31   12   34   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313  229    9   84 
 2103 0213 1023 2031
   3   34   19   18 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 201  223  305  107 
 1302 1230 2103 0321
  22   34   23   27 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108  225  311  202 
 1302 3012 2103 3201
  19   34   23   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  29   41  270  160 
 1230 3201 1302 1023
  36   15   41   20 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 159   49  245  251 
 1230 1023 2310 3120
  43   15   33   24 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 408   94   97  261 
 1230 2031 2031 3120
  16   34    9   21 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 328   81  238  206 
 1230 1230 2310 2103
  41   30   17   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 328   82  192  248 
 2103 0213 0213 3201
  24   37   22   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11  242  320  268 
 0321 1302 0132 1302
  37    2   16   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 321  327  418  319 
 1230 3201 0321 0132
  37    2   46   30 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 226  320  323  324 
 0321 3012 2103 3120
  30   15    2   46 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 325   12  323  243 
 0321 0321 0132 1023
  43   15    4   30 
  0  1  0 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 321   15  251  322 
 2103 2310 3120 0132
  43   15   30   46 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 321  110  326  267 
 3120 2103 3201 2031
   3   15    2   30 
  0  1  0 -1  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 322  118  326  120 
 0321 1023 0132 3120
  35   30    4   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 324  117  121  325 
 2310 1302 3120 0132
  35   30   15    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 328   93  320   16 
 3201 1230 2310 1302
  46   30   22   37 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67  317  318  327 
 1230 3012 2103 2310
  22   37   30   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 289  276  335  223 
 3120 1230 0132 2103
  38   22   27   35 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 337  240  332  131 
 0132 0321 2103 0321
   6   22   25   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 333  162  332  291 
 0132 1230 0132 0321
  36   22   26    6 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 330  163  289  331 
 2103 1230 3120 0132
  36   22    6   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 331  126  128  132 
 0132 0213 1302 3201
  16   22    6   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 337  234   93   91 
 2103 2031 1302 3201
  46   22   19   25 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 337   22  336  329 
 3120 3201 0132 0132
  38   22   35   19 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90   24  221  335 
 1302 3012 3120 0132
  38   22   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 330  211  334  335 
 0132 2310 2103 3120
  19   22   35   25 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  275  339  342 
 3120 2310 0132 0213
  28   41   23   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 341  351   41  338 
 0132 2103 2031 0132
  28   41   37   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 345   67  190  338 
 0213 2310 3012 3120
  37   41   23   17 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 339  262  191   86 
 0132 1023 3012 0132
  34   41   20   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 395  400  356  338 
 3012 3012 2310 0213
  28   23   41   10 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 345   99  344  395 
 3120 3201 3201 3012
  46   23   41   24 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 343  346  166  108 
 2310 3012 2031 2103
  18   24   23   46 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  206   82  343 
 0213 3120 0213 3120
  24   23   41   17 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 344    9  390  363 
 1230 1023 2103 3012
   3   23   46   18 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256   95   42  187 
 1302 2103 1023 1302
  16   28   24    7 
  0  0 -1  1 -1  0  1  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 165  232  127  349 
 1023 2103 1023 0213
   6   28   19   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 351  139  350  348 
 3120 2310 1302 0213
   6   19   28   37 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 349  249  234  240 
 2031 3120 1023 2031
  25    6   37   19 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 369  339   31  349 
 1023 2103 1023 3120
  37   19   28   20 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 353   12  143   28 
 3120 2031 2031 3201
   4   11   28   30 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 355  256  354  352 
 3120 1230 2103 3120
  30   11   28   24 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 353  206  192   98 
 2103 0213 3120 2031
  17   11   30   24 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 165  285  102  353 
 2103 2103 3012 3120
  24   11   28   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357  342  180  105 
 3120 3201 2103 2031
  10   35   28   23 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 359  376  358  356 
 3120 3201 2103 3120
  23   35   28   43 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357   53  257   83 
 2103 3201 3201 3201
  27   35   23   43 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 373   12  258  357 
 3012 0132 2103 3120
  43   35   28    4 
  0 -1  0  1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  362  397  242 
 3012 3012 1230 0321
  16   35   46   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  54  244  300  266 
 2103 0321 3012 3201
  44    3   43   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 360  145  363  395 
 1230 2103 0132 0321
  23   46   10   16 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11  364  346  362 
 3120 2310 1230 0132
  23   46   16    3 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144  387  109  363 
 1302 2310 1302 3201
   3   16   23   13 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133   43  150  124 
 1302 2031 2310 1302
  11   16   13    6 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 372  391  394  385 
 1302 1302 1023 3201
  38   46   31   32 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 369   73  368  262 
 0132 2031 0132 1023
  34   15   20   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 370   71   56  367 
 2103 2310 2031 0132
  34   15   28   31 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 367  351   29   27 
 0132 1023 1230 2103
  19   15   28   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243  373  368   28 
 1023 1023 2103 0132
  28   15    4   31 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 374  241  211  384 
 1230 2103 0321 0321
  25   31   46   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  366  374   71 
 2031 2031 2103 0132
  31   28   32   46 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 370  120  374  359 
 1023 3120 0132 1230
  35   28    4   31 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 372  371  105  373 
 2103 3012 0321 0132
  35   28   31   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 378  277  169  283 
 0132 3012 0132 3201
  39   43    6    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 378  275  357  274 
 3120 2031 2310 1230
  28   43    1   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 389   68   78  182 
 2310 2103 2103 1302
  39   21   23    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 375  389  380  376 
 0132 1302 1302 3120
  23   43    1    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 387  383  380  386 
 2103 3201 0132 1230
  38   23   13    6 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 378  381   53  379 
 2031 3012 2031 0132
  38   23    6   43 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 380   49  382  282 
 1230 2310 2103 0321
  33    6   43   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  302  385  235 
 2103 0321 2103 0132
  46    6   33   38 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 385  393  379  133 
 2103 3012 2310 0213
  13    6   31   38 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 385  371  131  234 
 3120 0321 2031 1023
  25    6   46   31 
  0  0 -1  1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 382  366  383  384 
 2103 2310 2103 3120
  31    6   46   38 
  0  0  0  0  0  0 -1  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 379  140  124  222 
 3012 0213 1230 2031
  11   38   23   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 388   43  379  364 
 3120 3201 2103 3201
  13   23    3    6 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390   88  389  387 
 3120 0321 2103 3120
   6   23    3   21 
  0 -1  1  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 388  298  377  378 
 2103 3012 3201 2031
   1   23    6   21 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 346    6  225  388 
 2103 0213 0132 3120
  21   23    3   18 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 410  299  392  366 
 2031 0321 0132 2031
  31   38   32   42 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18  300  393  391 
 3012 2310 1230 0132
  31   38   42    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 383  109   55  392 
 1230 1302 1023 3012
   3   31   38   13 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  75   20  366  304 
 1230 0213 1023 3201
  46   38   39   32 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 416  362  343  342 
 1023 0321 1230 1230
  23   41   10   46 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40   80  399  126 
 1230 2103 2103 2031
  42   16   26   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 399  255  400  360 
 2103 3012 2031 3012
  10   16   35   41 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 399  287  137  149 
 3120 3201 3120 2310
   9   16   42   35 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 396  252  397  398 
 2103 3201 2103 3120
  35   16   42   41 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 342  186   39  397 
 1230 1023 2310 1302
  16   41   10   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 186  416  105  406 
 1302 3012 1302 0213
  46   28   12   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 285  127   62  406 
 2103 2103 0132 3120
  42   12   28   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 407  239  405  157 
 0132 2310 2103 0321
  30   12   47   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177   32  405   59 
 3120 3120 0132 0321
  19   12   40   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 403  209   62  404 
 2103 2310 3120 0132
  19   12   30   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 402  214  407  401 
 3120 1302 0132 0213
  46   12   28   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 403  215   45  406 
 0132 1302 2310 0132
  46   12   42   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 287  316  218  217 
 1023 3012 0213 2310
  21   42   34    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 410  276  411  287 
 3120 0321 2310 1023
  35   42   34   38 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 286   70  391  409 
 3012 2103 1302 3120
  38   42   34   32 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 252  409   18   22 
 1230 3201 0321 3201
  38    5   35   42 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 415  221  414  134 
 0132 1302 2103 0321
  22   39    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 414   80  284  128 
 3120 0213 0321 2031
  26   39   22   41 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 412   81  164  413 
 2103 1302 1230 3120
  41   39   22   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 412   26  183   60 
 0132 2103 2103 0132
  19   39   11    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 401  395   46  255 
 1230 1023 3012 2031
  41   12   10   46 
  0  0  1 -1 -1  0  1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47   87   63  253 
 1230 3012 3012 0321
   3   12   41   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 419   69  320   66 
 0132 3012 0321 1023
  37   30   39    2 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 418  224  113  110 
 0132 0132 3120 1302
  16   30    2   39 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_dodecahedra_2_plus_0_zeta_0240_dodecahedra_quotient_with_meridians.trig <==
% Triangulation
Regina_Triangulation
geometric_solution  329.28318966
oriented_manifold
CS_unknown

40 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

371
   2  102    1   98 
 3120 2031 0132 1230
   7   10    0    0 
  0  1  0 -1  1  0 -2  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.881966011250   0.866025403784

   3  103  170    0 
 2103 0213 1023 0132
   7   10    0    9 
  0  0  0  0 -1  0 -1  2  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

   4   14    3    0 
 2031 3012 0132 3120
   0   10    0   16 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.118033988750   0.866025403784

 370  369    1    2 
 2310 3012 2103 0132
   0   10   16    9 
  0  0  0  0 -1  0  1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

  17  322    2  270 
 3012 0213 1302 0321
  10   16   11    0 
  0  0 -1  1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 268   28    6  183 
 1023 2310 0132 0213
   6   32    9   16 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7  369  133    5 
 2103 0213 2310 0132
   6   32   16    0 
  0  1  0 -1  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 305  128    6  269 
 2103 0132 2103 2031
  16   32   12    0 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

  13   42   10   67 
 3120 3012 2310 0132
   0   16   39   33 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

  11   45   10   31 
 3120 1023 0132 1023
  33   15    7    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  12    8   29    9 
 2103 3201 1302 0132
  33   15    0   16 
  0  1 -1  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.440983005625   0.433012701892

 236  235   12    9 
 2310 3012 0132 3120
   0   15    7   32 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.732050807569

 137  238   10   11 
 0321 0321 2103 0132
   0   15   32   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

  14   55   16    8 
 3201 0132 0213 3120
  33   16   39    0 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2   75   63   13 
 1230 0132 0213 2310
  39    0   16    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 151   82  180  259 
 3012 0213 1023 1302
  35   11   31   34 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   13  184   29 
 1302 0213 2103 1023
  33   13   16    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 155   16   18    4 
 1230 2031 0132 1230
  16   11    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.422745751406   0.566820985557

  19   20   22   17 
 2103 0321 0213 0132
  16   11   13    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.440983005625   0.433012701892

 259  185   18  154 
 1302 1302 2103 0321
  13   11   31    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 125   29   23   18 
 0321 2103 2103 0321
  16    2   13   15 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

  22   23  288  267 
 2103 0321 2103 3201
  12   37   16    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 336   18   21  272 
 1302 0213 2103 0321
  16   37   11    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20  129  300   21 
 2103 2103 3201 0321
  12    2   16   15 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  122   27  342 
 0132 1023 0213 0132
   7    9   18   10 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27  271   26  142 
 0132 2103 0132 1230
  16    0   10    9 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92   28   67   25 
 2103 0213 1230 0132
  16    0    9    0 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

  25   24  120   91 
 0132 0213 3012 2103
   7    0    9   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 133  238   26    5 
 3120 1230 0213 3201
  16    9    6    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10   20   30   16 
 2031 2103 0132 1023
  13   33   16   15 
  0  0  1 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   0.535233134660

  31  124  143   29 
 2103 3012 3012 0132
  13   33   15   20 
  0  1  0 -1  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  135   30    9 
 0132 2103 2103 1023
  15   33    7   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31  124   36   74 
 0132 3120 2031 0132
  13   33   20    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  291   34  292 
 0213 0321 0132 1302
  12   24    3   21 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -2  2  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

  35  234  269   33 
 2103 2103 3120 0132
  12   24   21   32 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0 -1  2  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38   37   34  113 
 2310 3012 2103 3201
  21   24    7   32 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

  38   40   37   32 
 3120 3012 0132 1302
  33    7   13   32 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.809016994375   1.401258538444

  35  301   45   36 
 1230 3120 1230 0132
  33    7   32   21 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

  39  354   35   36 
 0132 2103 3201 3120
  32    7   13   24 
  0  0  0  0  1  0  0 -1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

  38  222  340  110 
 0132 3120 3120 0321
  23    7   24   13 
  0  1  0 -1 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  306   73   70 
 1230 3012 2031 2310
   0   13   32   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  76  306   42   43 
 2031 0132 0132 3120
  21   39    0   33 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   2.267283942229

   8   45   44   41 
 1230 0213 2103 0132
  21   39   33    0 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.559016994375   0.433012701892

  41  228   44   65 
 3120 3120 0132 2031
   1   39    0   21 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   3.668542480673

  42   54   64   43 
 2103 2103 3012 0132
   1   39   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

   9   66   42   37 
 1023 1023 0213 3012
  21   33    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.713525491562   0.700629269222

  51   66   47   54 
 0132 1230 0132 0132
  21    8    0    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.118033988750   0.866025403784

  64   88   53   46 
 0132 3120 0132 0132
  21    8    1    0 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

  50  226   49   56 
 3120 2031 0132 0132
  33    8    0   21 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   3.668542480673

  51  301   55   48 
 2103 3201 0132 0132
  33    8   21    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

  59   62   51   48 
 3120 0132 0132 3120
  21    8    0    1 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   2.267283942229

  46  237   49   50 
 0132 0132 2103 0132
  21    8    1    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.559016994375   0.433012701892

  57   87   54   61 
 0132 3120 2103 3120
   1    8    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

  58   94   54   47 
 3120 2310 0132 0132
  21    8    0    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   2.267283942229

  52   44   46   53 
 2103 2103 0132 0132
  21    8    1    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

  57   13   56   49 
 3120 0132 0132 0132
  33    8    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63   75   48   55 
 2103 1302 0132 0132
  33    8   39    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.059016994375   0.433012701892

  52   67   64   55 
 0132 3120 0132 3120
  39    8    0    0 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   0.330792269125

  63  104   62   53 
 0132 2310 2103 3120
   1    8    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

  61  104   60   50 
 3120 2103 0132 3120
   1    8    0   21 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

  62  227   65   59 
 2103 3012 2103 0132
   1    8   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.559016994375   0.433012701892

  52  100   62   59 
 3120 2310 0132 3120
  21    8    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   2.267283942229

  58   50   60   61 
 2103 0132 2103 0132
  21    8    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

  58   14   56   65 
 0132 0213 2103 0132
  39    8    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   0.330792269125

  47   44   65   57 
 0132 1230 0132 0132
  39    8    0    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  60   43   63   64 
 2103 1302 0132 0132
  39    8    1    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   2.267283942229

  45  237   46  177 
 1023 3012 3012 0132
   1   21    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  76   57    8   26 
 1230 3120 0132 3012
   0   16    0   39 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

  70   80   69  133 
 3120 0321 0132 1302
   9   32    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

  71  168  345   68 
 2103 0132 1023 0132
   9   32   31   25 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

  40  189   71   68 
 3201 1023 0132 3120
  31   32    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 298  186   69   70 
 3201 1023 2103 0132
  31   32   13   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

  74  124  131  143 
 0132 0321 1023 1023
   7   33   20   15 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  77  136   74   40 
 0132 1230 0132 1302
  13   33    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

  72  135   32   73 
 0132 1023 0132 0132
  13   33   15   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130   14   76   56 
 1023 0132 0132 2031
  39   33    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

  77   67   41   75 
 2103 3012 1302 0132
  39   33   16    0 
  0 -1  1  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  73  138   76  131 
 0132 1023 2103 2031
  16   33   15    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

  82  180   79  160 
 0132 0132 0132 0132
  11   31   34    3 
  0  0  2 -2  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80  118  293   78 
 0132 2310 3201 0132
  11   31    3    0 
  0  2  0 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

  79   92  365   68 
 0132 0132 3012 0321
   9   31    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  290  200  364 
 3120 1023 2310 2031
   2   31    3   35 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

  78   83   15   81 
 0132 1302 0213 3120
  35   31    3   34 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 160  151   84   82 
 1230 3120 0132 2031
   3   35   34   11 
  0  1 -1  0  0  0  0  0  0  1  0 -1  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 325  361  278   83 
 3012 3201 1230 0132
   3   35   11   24 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.345491502813   0.267616567330

 176  150   86   93 
 0213 0213 2103 3201
  21    7    3   28 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85  291  303  234 
 2103 0213 1230 2103
  12    7   21   28 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224   52   88   89 
 1023 3120 0132 3120
   0   17    0    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.118033988750   0.866025403784

 177   47   90   87 
 3201 3120 2103 0132
   0   17    1   21 
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.559016994375   0.433012701892

  87   92   90   95 
 3120 2031 0132 2103
   3   17    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  88   93   96   89 
 2103 0213 0132 0132
   3   17    0   21 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.286474508438   0.700629269222

  93  163   92   27 
 3120 2103 0132 2103
   9    0    7    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.834271240336

  89   80   26   91 
 1302 0132 2103 0132
   9    0    3    0 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   0.467086179481

  94   85   90   91 
 0132 2310 0213 3120
   3    0    7   21 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  93  237  106   53 
 0132 3201 3120 3201
   1    0   21    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.440983005625   0.433012701892

  97  119   99   89 
 2103 0213 2310 2103
   0   17    3    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 225  145   97   90 
 1302 3201 0132 0132
   3   17   21    7 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 105  121   95   96 
 1302 3201 2103 0132
   3   17    7    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   2.267283942229

   0  230   99  112 
 3012 2031 0132 3201
   5    7   10    0 
  0  1 -1  0  1  0  0 -1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 224   95  116   98 
 3120 3201 2310 0132
   5    7    0   17 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.059016994375   0.433012701892

 102  228  224   61 
 1302 3201 3201 3201
   1    0   21    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.440983005625   0.433012701892

 103  178  102  115 
 3120 2310 0132 3012
  21    0    3    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

   0  100  104  101 
 1302 2031 3120 0132
  21    0    7    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 153  365    1  101 
 2310 1023 0213 3120
   7    0    3    9 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107   59  102   58 
 0132 2103 3120 3201
   0    0    1   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114   97  106  120 
 1023 2031 0132 3012
   7    0    5   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   2.267283942229

 107  177   94  105 
 2103 3120 3120 0132
   7    0   17    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 104  225  106  115 
 0132 3201 2103 2031
  17    0   21    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 179  113  109  110 
 1302 0321 0132 3120
   7   11   24    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.154508497187   1.133641971114

 118  112  111  108 
 0213 2310 2103 0132
   7   11    3   10 
  0  1 -1  0 -2  0  2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.118033988750   0.866025403784

 108   39  111  181 
 3120 0321 0132 3120
  23   11   24    7 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 109  229  270  110 
 2103 3012 1230 0132
  23   11    7   10 
  0 -1  0  1 -2  0  1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.345491502813   0.267616567330

 116   98  119  109 
 0132 2310 2103 3201
  10    3    7    5 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

  33   35  117  108 
 0213 2310 2103 0321
   7    3   24   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.154508497187   1.133641971114

 116  105  115  230 
 3120 1023 0132 1023
   0    3    5   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117  107  101  114 
 2103 1302 1230 0132
   0    3   17   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654508497187   0.267616567330

 112   99  117  114 
 0132 3201 0132 3120
  17    3    5    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   2.267283942229

 113  177  115  116 
 2103 2031 2103 0132
  17    3    7   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 109  142  119   79 
 0213 2103 0132 3201
   0    3   11   10 
  0  0  0  0  0  0  0  0  2  0  0 -2  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   0.535233134660

 112  120   95  118 
 2103 0321 0213 0132
   0    3   10    5 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121   27  105  119 
 3120 1230 1230 0321
   0    5   10    7 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 230  123   97  120 
 1230 1023 2310 3120
   7    5   10    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

  24  338  123  171 
 1023 0132 0132 0132
  23    7   18   10 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121  231  356  122 
 1023 1023 0213 0132
  23    7   10    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

  30   32  125   72 
 1230 3120 0132 0321
   7   15   20   13 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20  339  132  124 
 0321 1302 1023 0132
   7   15   13    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.345491502813   0.267616567330

 176  150  127  178 
 1230 0132 0132 2031
  21    7   28   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 128  305  228  126 
 0132 2103 0132 0132
  21    7   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 127    7  129  130 
 0132 0132 0132 3120
  16    7    0   12 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.577350269190

 132   23  131  128 
 3120 2103 2103 0132
  16    7   12   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

 128   75  131  226 
 3120 1023 0132 2031
  33    7    0   16 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.577350269190

 129   77   72  130 
 2103 1302 1023 0132
  33    7   16   15 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654508497187   0.267616567330

 174  193  125  129 
 0132 0321 1023 3120
  15    7   12    2 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 368    6   68   28 
 1302 3201 2031 3120
   0    9    6   32 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136  300  135  265 
 3120 0321 0132 2031
   7   13    2   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   0.535233134660

  74   31  143  134 
 1023 2103 1302 0132
   7   13   15   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 189  138   73  134 
 1302 2103 3012 3120
  15   13    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

  12  193  138  141 
 0321 1230 0132 0132
   2   16   32   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

  77  136  140  137 
 1023 2103 0132 0132
   2   16   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 370  195  141  142 
 0132 0321 2103 0132
  11   16   10   32 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 142  293  141  138 
 3120 0213 0132 0132
   2   16    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   2.267283942229

 139  196  137  140 
 2103 2031 0132 0132
   2   16   11   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.059016994375   0.433012701892

  25  118  139  140 
 3012 2103 0132 3120
  11   16    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 135   30  146   72 
 2031 1230 2103 1023
  33    7   20   13 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  306  145  226 
 3120 0321 0132 1023
  21    7   33   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 358  304   96  144 
 1230 3012 2310 0132
  21    7   32    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 143  184  358  144 
 2103 0321 3201 3120
  32    7   33   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 340  357  148  242 
 1230 3201 0132 1023
  24   30   23   13 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

 315  186  240  147 
 1302 0321 1302 0132
  24   30   13   31 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243  323  272  181 
 2031 3120 2103 1302
  11   23   19   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 303  126   85  304 
 2310 0132 0213 3201
  21    3   12   28 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 157   83  154   15 
 3120 3120 3201 1230
  11   31   34    3 
  0  2 -2  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154  281  153  163 
 3120 3201 0132 2310
   9    3   31   13 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.059016994375   0.433012701892

 155  280  103  152 
 2103 0213 3201 0132
   9    3   13    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 151   19  155  152 
 2310 0321 0132 3120
  13    3   31   11 
  0  0  0  0  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 322   17  153  154 
 0213 3012 2103 0132
  13    3   11    0 
  0  0  0  0  0  0  0  0 -2  0  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.118033988750   0.866025403784

 206  208  172  285 
 1230 0321 3012 2031
  35   31   29    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 160  180  173  151 
 0132 2031 3012 3120
   3   31   34   35 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 285  333  204  159 
 2310 0213 0132 0132
   4   29   37   31 
  0 -1  0  1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 208  249  158  205 
 0213 0321 0132 0132
   4   29    2   37 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 157   83   78  326 
 0132 3012 0132 1302
  11   31   35   34 
  0 -2  2  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  341  162  343 
 3120 0321 0132 3012
  30   31    9    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 172  339  209  161 
 3012 3012 0132 0132
  30   31    7    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 152   91  173  161 
 3201 2103 1023 3120
   7   31    9    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  295  165  221 
 1230 0132 0132 1230
  37   13    4   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 264  346  222  164 
 3012 3012 1023 0132
  37   13   30   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 169  350  219  167 
 0321 0132 0213 0132
  31   27   30    4 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 307  362  166  218 
 3120 3120 0132 0321
  31   27    2   30 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.118033988750   0.866025403784

 351   69  363  262 
 1230 0132 3012 1023
   9   30   25   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166  318  321  366 
 0321 3120 1023 0213
   4    4   30   27 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 171  338    1  229 
 0132 2031 1023 2103
  10    7   18    9 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 170  182  122  263 
 0132 0213 0132 2031
  23    7    9   18 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  156  173  162 
 3120 1230 0132 1230
  31    7    2   35 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.845491502813   1.133641971114

 175  157  163  172 
 2103 1230 1023 0132
  31    7   35    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 132  194  175  172 
 0132 3012 0132 3120
  35    7    2   12 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.154508497187   1.133641971114

 176  292  173  174 
 3201 2310 2103 0132
  35    7   12    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

  85  126  291  175 
 0213 3012 0213 2310
  12    3    7   28 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117  106   66   88 
 1302 3120 0132 2310
   1   21   17    7 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  126  303  101 
 0213 1302 2310 3201
   7    3   21   28 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180  108  260  292 
 3120 2031 3120 3201
  24   35    3   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   0.535233134660

 157   78   15  179 
 1302 0132 1023 3120
  11   35    3   34 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 110  223  149  233 
 3120 3120 2031 2103
  19   11   24   23 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24  229  171  271 
 0132 3120 0213 1302
  23    9   10   18 
  0  1 -1  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 280  238  369    5 
 1023 3120 0213 0213
   6    9   32    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16  301  280  146 
 2103 2031 2103 0321
  32   13   33    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 316  317  312   19 
 2031 2031 0321 2031
  31   13    2   22 
  0  0  0  0  0  0  0  0  0  0  0  0  2  1 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71  355  188  148 
 1023 2310 2103 0321
  24   31   13   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 188  213  240  297 
 3201 1302 0132 0321
   4   24   30   31 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 186  262  343  187 
 2103 0132 3012 2310
  30   31   24   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

  70  136  190  293 
 1023 2031 0132 0213
   2   31    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 315  313  311  189 
 3201 3201 2031 0132
   2   31   13   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 208  194  192  196 
 2310 0213 2103 1023
  32   37    2   35 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 191  278  247  348 
 2103 0132 2103 0321
  24   37   32   35 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  236  137  132 
 3120 3120 3012 0321
  15    2   12   32 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   0.330792269125

 174  239  191  193 
 1230 3012 0213 3120
  32    2   12   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 349  231  197  139 
 0321 0321 2103 0321
  11   32   10   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 141  257  197  191 
 1302 2103 0132 1023
  37   32    2   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 195  232  346  196 
 2103 0213 3012 0132
  37   32   11   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 284  208  203  248 
 3012 0132 0321 2031
  35    4   37   29 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

 294  367  256  332 
 1023 2103 2310 1023
  37    4    4   14 
  0  0  1 -1 -1  0  0  1  0  0  0  0  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218   81  201  202 
 3120 3201 0132 0321
  35   36    2   31 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 214  258  203  200 
 3120 1302 0213 0132
  35   36   31    4 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 205  200  203  286 
 0132 0321 0132 0321
  35   29    2   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207  201  198  202 
 0213 0213 0321 0132
  35   29   36    4 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.059016994375   0.433012701892

 206  219  205  158 
 0321 3201 0132 0132
   4   29   31   36 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 202  215  159  204 
 0132 0213 0132 0132
   4   29   36    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.059016994375   0.433012701892

 204  156  207  217 
 0321 3012 0132 0132
   2   36   31   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   2.267283942229

 203  284  216  206 
 0213 3120 0132 0132
   2   36   29    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.059016994375   0.433012701892

 159  198  191  156 
 0213 0132 3201 0321
  35    2   29   37 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 217  314  213  162 
 1302 3120 0213 0132
  30   31    2   27 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.154508497187   1.133641971114

 249  319  211  215 
 1023 0132 0132 2031
  27    4    2    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.154508497187   1.133641971114

 245  213  214  210 
 1023 3012 3012 0132
  27    4    4   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 244  255  327  250 
 1302 3120 1230 3201
  37    4    4   14 
  0 -1  1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 211  209  308  187 
 1230 0213 0321 2031
  30    4   31   27 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 217  211  215  201 
 0132 1230 0132 3120
   4   36   31   27 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218  210  205  214 
 0132 1302 0213 0132
   4   36   27    2 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 219  321  217  207 
 0132 2103 0132 0132
   2   36    4   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 214  209  206  216 
 0132 2031 0132 0132
   2   36   27   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 215  167  219  200 
 0132 0321 0132 3120
  31   36    2   27 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 216  166  204  218 
 0132 0213 2310 0132
  31   36   27    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 222  352  221  330 
 3120 0321 0132 0132
  30   37   24   13 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164  350  366  220 
 3012 3012 1302 0132
  30   37   13    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 223   39  165  220 
 3120 3120 1023 3120
  13   37   24   23 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 323  181  232  222 
 3012 3120 3012 3120
  23   37   24   19 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100   87  225   99 
 2310 1023 3201 3120
  17    7    0    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 224   96  107  227 
 2310 2031 2310 1302
  21    1    7   17 
  0  0  1 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48  130  227  144 
 1302 1302 0132 1023
   7   21   33    0 
  0  1 -1  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.222847493558

  60  228  225  226 
 1230 1023 2031 0132
   7   21    0    1 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 227   43  100  127 
 1023 3120 2310 0132
  21    7    0    1 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.222847493558

 111  182  342  170 
 1230 3120 3012 2103
  18    7   10   23 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  98  121  322  114 
 1302 3012 2310 1023
   3    0    5   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 123  322  361  195 
 1023 1302 0213 0321
  11   23   10    3 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 360  223  197  233 
 1023 1230 0213 3120
  37   11   19   23 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 232  243  260  181 
 3120 2031 3012 2103
  24   11   19   37 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236   34  235   86 
 3120 2103 0132 2103
  21    7   12   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   0.535233134660

  11  301  237  234 
 1230 0321 0132 0132
  21    7   32    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.433012701892

 300  193   11  234 
 2031 3120 3201 3120
  32    7   12   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

  66   51   94  235 
 1230 0132 2310 0132
  21    7    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.222847493558

 368  183   28   12 
 3120 3120 3012 0321
   0   16   32    6 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  278  304  290 
 1230 1023 2031 2031
   3   12   35   32 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 148  245  241  187 
 2031 2031 0132 0132
   4   24   31   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 242  246  255  240 
 2103 0213 2103 0132
   4   24   30   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243  275  241  147 
 3201 0132 2103 1023
  30   24   23   37 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 233  360  149  242 
 1302 3012 1302 2310
  23   37   24   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 246  212  245  367 
 3120 2031 0132 0132
   4   30   14    4 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 240  211  320  244 
 1302 1023 0213 0132
   4   30    4   31 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 261  256  241  244 
 3201 3201 0213 3120
   4   30   14   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 192  260  248  253 
 2103 2031 1302 3012
  37   37   24   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.559016994375   0.433012701892

 247  198  250  251 
 2031 1302 2103 0132
   4   37   35   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.845491502813   1.133641971114

 251  210  250  159 
 3120 1023 0132 0321
   4   37    2    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.118033988750   0.866025403784

 248  212  256  249 
 2103 2310 3201 0132
   4   37    4   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 257  258  248  249 
 3201 2031 0132 3120
   4   37    2   35 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 254  261  253  337 
 3120 1230 0132 2103
  37   24   26   14 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 255  256  247  252 
 2103 1302 1230 0132
  37   24   14   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654508497187   0.267616567330

 297  296  255  252 
 2310 3012 0132 3120
  14   24   26    4 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   2.267283942229

 241  212  253  254 
 2103 3120 2103 0132
  14   24    4   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 250  199  246  253 
 2310 3201 2310 2031
  14   37   37    4 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 260  196  259  251 
 3120 2103 2103 2310
   2   35   37   11 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.154508497187   1.133641971114

 251  317  259  201 
 1302 2103 0132 2031
  31   35    4    2 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 257   19   15  258 
 2103 2031 2031 0132
  31   35    2   11 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654508497187   0.267616567330

 247  233  179  257 
 1302 1230 3120 3120
  11   35   37   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.345491502813   0.267616567330

 289  329  252  246 
 1302 2103 3012 2310
  14   37   30   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 276  188  274  168 
 3120 0132 0132 1023
  30    9   25   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 275  171  363  264 
 2031 1302 1023 3120
   7   30   23    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 263  356  265  165 
 3120 1302 0132 1230
  13   30   23    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 362  134  307  264 
 3012 1302 3012 0132
  13   30    7    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 274  273  267  268 
 0213 0132 0132 3120
  16   24    9   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.059016994375   0.433012701892

 287   21  269  266 
 0213 2310 2103 0132
  16   24   37   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 266    5  269  276 
 3120 1023 0132 3012
  32   24    9   16 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 267    7   34  268 
 2103 1302 3120 0132
  32   24   16   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 272    4  271  111 
 3120 0321 0132 3012
  10   23   11   16 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 273   25  182  270 
 2103 2103 2031 0132
  10   23   16    9 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.345491502813   0.267616567330

 149   22  273  270 
 2103 0321 0132 3120
  16   23   11   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 275  266  271  272 
 0321 0132 2103 0132
  16   23   37    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 266  289  275  262 
 0213 0213 0132 0132
  30    9   24   37 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 273  242  263  274 
 0321 0132 1302 0132
  30    9   37   23 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 279  277  268  262 
 1023 0213 1230 3120
  24    9   25   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 283  354  276  355 
 0321 3012 0213 2031
  24   25   38   32 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 239  192  359   84 
 1023 0132 3012 3012
  24    3   35   32 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.118033988750   0.866025403784

 283  276  280  281 
 2031 1023 0132 3120
   9   13   25   32 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 184  183  153  279 
 2103 1023 0213 0132
   9   13   32    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

 279  343  152  351 
 3120 0321 2310 0132
  31   13   25    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 283  355  359  299 
 3120 2031 3201 3201
  24   32   38   13 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 277  353  279  282 
 0321 0213 1302 3120
  13   32   38   25 
  0 -1  1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 286  207  334  198 
 0132 3120 2310 1230
   4   37   29    2 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 286  156  158  326 
 2103 1302 3201 3201
  31   37   35   29 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 284  202  285  288 
 0132 0321 2103 0132
  35   37    2   29 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  292  288  325 
 0213 2031 0132 0321
  35   37   24   12 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

  21  290  286  287 
 2103 3201 0132 0132
  35   37   12    2 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.345491502813   0.267616567330

 328  261  274  297 
 1302 2031 0213 2310
  30   24   26   37 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  239  288  302 
 1023 1302 2310 1230
  12    2    3   35 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 178  176   86   33 
 0213 0213 0213 0321
  12   21    3   28 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 287  179   33  175 
 1302 2310 2031 3201
   3   12   35   24 
  0  0  1 -1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

  79  335  140  189 
 2310 3120 0213 0213
   2    0   31   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 296  199  327  366 
 1023 1023 2310 0321
   4   37    4   14 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 297  164  296  337 
 3120 0132 0132 2031
  37   26   30    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 254  294  331  295 
 1230 1023 3012 0132
  37   26    4   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   0.330792269125

 289  187  254  295 
 3201 0321 3201 3120
   4   26   30   24 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 299  354  355   71 
 3120 0321 1023 2310
  13   25   32   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  282  353  298 
 1230 2310 1302 3120
  38   25   32   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  302  236  134 
 2310 0321 1302 0321
   7   15    2   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 184   37   49  235 
 1302 3120 2310 0321
  21    0   32   33 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

 290  364  303  300 
 3012 1023 2103 0321
   7   12    2    3 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 302  178  150   86 
 2103 3201 3201 3012
  28   12    7    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 145  150  305  239 
 1230 2310 0132 1302
  12   32    3   21 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654508497187   0.267616567330

 306  127    7  304 
 2103 2103 2103 0132
  12   32   21    0 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.559016994375   0.433012701892

  40   41  305  144 
 1230 0132 2103 0321
  21   32   33    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 313  265  308  167 
 1230 1230 0132 3120
  30   27    2   13 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   0.535233134660

 310  164  213  307 
 0132 3012 0321 0132
  30   27   13    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 321  333  310  311 
 0321 3120 0132 0321
  31   27    2    4 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 308  350  312  309 
 0132 0321 0213 0132
  31   27    4   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 314  309  312  190 
 3120 0321 0132 1302
  31   22    2   27 
  0  0  0  0 -2  0  2  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313  310  185  311 
 3120 0213 0321 0132
  31   22   27   13 
  0  0  0  0 -1  0  3 -2  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 319  307  190  312 
 2103 3012 2310 3120
  13   22   27    2 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 316  209  318  311 
 0132 3120 0132 3120
  27   22    2   30 
  0  0  0  0 -2  0  0  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   2.267283942229

 320  148  316  190 
 0132 2031 0132 2310
  13   22   31   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

 314  339  185  315 
 0132 0132 1302 0132
  13   22   30    2 
  0  0  0  0  2  0 -2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 185  258  319  320 
 1302 2103 2103 0132
   4   22   31    2 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 320  169  319  314 
 3120 3120 0132 0132
  27   22   30    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 317  210  313  318 
 2103 0132 2103 0132
  27   22    4    2 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   0.330792269125

 315  245  317  318 
 0132 0213 0132 3120
   4   22   30   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660

 309  216  169  332 
 0321 2103 1023 2031
   4    4    2   27 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.440983005625   0.433012701892

 155  230    4  231 
 0213 3201 0213 2031
  10   11    3    0 
  0  0  0  0  2  0 -1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   0.535233134660

 360  149  324  223 
 3120 3120 3201 1230
  37   24   19   11 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 323  328  336  325 
 2310 2031 1023 3120
  37   11   24   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 324  287  326   84 
 3120 0321 0132 1230
  35   11   24   37 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 335  285  160  325 
 3012 2310 2031 0132
  35   11   37   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 334  294  331  212 
 0321 3201 2103 3012
  14   37    4   37 
  0 -1  0  1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 324  289  330  331 
 1302 2031 2103 0132
  26   37   37   24 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 331  261  330  367 
 3120 2103 0132 1230
  30   37   14   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309016994375   2.267283942229

 328  337  220  329 
 2103 3201 0132 0132
  30   37   26   24 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 327  296  328  329 
 2103 1230 0132 3120
  26   37   14   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   2.267283942229

 334  321  333  199 
 3120 1302 0132 1023
   4   37    4    2 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 335  309  158  332 
 0132 3120 0213 0132
   4   37    2   31 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.577350269190

 327  284  336  332 
 0321 3201 2103 3120
   2   37    4   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.732050807569

 333  293  336  326 
 0132 3120 0132 1230
  11   37   31    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.834271240336

 334   22  324  335 
 2103 2031 1023 0132
  11   37    2   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   0.467086179481

 348  295  330  252 
 2031 1302 2310 2103
  26   24   37   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 170  122  342  349 
 1302 0132 2103 1023
  23    9   10   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 162  316  340  125 
 1230 0132 0132 2031
  13    7    2   30 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 341  147   39  339 
 2103 3012 3120 0132
  13    7   30   23 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 342  344  340  161 
 3012 3012 2103 0321
  30    7    9   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 338  229   24  341 
 2103 1230 0132 1230
   7    9   23   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 345  188  161  281 
 0132 1230 1230 0321
  31    9   25   30 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 341  346  345  349 
 1230 0321 0132 3012
  32    9   23   30 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.059016994375   0.433012701892

 343  347   69  344 
 0132 3012 1023 0132
  32    9   30   25 
  0  0  0  0  1  0  0 -1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690983005625   0.535233134660

 165  197  348  344 
 1230 1230 2103 0321
  32   30   23   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

 345  299  348  352 
 1230 3012 0132 2031
  24   30   25   32 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.809016994375   1.401258538444

 346  192  337  347 
 2103 0321 1302 0132
  24   30   32   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095491502813   0.700629269222

 195  370  344  338 
 0321 0132 1230 1023
   9   23   10   32 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

 221  166  351  310 
 1230 0132 0132 0321
  31   13    4   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  168  281  350 
 2103 3012 0132 0132
  31   13   30   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 353  347  351  220 
 1023 1302 2103 0321
  30   13   24   25 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.809016994375   1.401258538444

 299  352  283  354 
 2031 1023 0213 0132
  13   38   24   25 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 277   38  353  298 
 1230 2103 0132 0321
  13   38   32   24 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 282  277  298  186 
 1302 1302 1023 3201
  25   13   24   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  123  357  264 
 3120 0213 0132 2031
  23   13    7    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.927050983125   0.535233134660

 359  361  147  356 
 2103 2031 2310 0132
  23   13    3   24 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   0.467086179481

 146  145  359  356 
 2310 3012 0132 3120
   3   13    7   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.866025403784

 282  278  357  358 
 2310 1230 2103 0132
   3   13   32   24 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 243  232  361  323 
 1230 1023 0132 3120
  11   24   19   23 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357  231   84  360 
 1302 0213 2310 0132
  11   24   23    3 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190983005625   1.401258538444

 364  167  363  265 
 3120 3120 0132 1230
  30    7    2   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809016994375   1.401258538444

 365  168  263  362 
 2103 1230 1023 0132
  30    7   31    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309016994375   0.535233134660

 302   81  365  362 
 1023 1302 0132 3120
  31    7    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.713525491562   0.700629269222

 103   80  363  364 
 1023 1230 2103 0132
  31    7    3    9 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 221  294  367  169 
 2031 0321 0132 0213
   4   30    4   37 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 329  199  244  366 
 3012 2103 0132 0132
   4   30   37   14 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904508497187   0.700629269222

 370  133  369  238 
 3120 2031 0132 3120
   6   16   32    9 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3  183    6  368 
 1230 0213 0213 0132
   6   16    9    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  349    3  368 
 0132 0132 3201 3120
   9   16   32   10 
  0  1 -1  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.309016994375   0.535233134660



==> anc/universal_octahedra_2_plus_0_i_0004_octahedra_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  14.65544951
oriented_manifold
CS_unknown

6 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

16
  10    4    3    1 
 0132 3120 0132 0132
   0    3    4    1 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   5    9    0    2 
 0213 0132 0132 0132
   0    3    2    4 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8    7    1    3 
 0132 2031 0132 0132
   0    3    5    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6   11    2    0 
 1302 0132 0132 0132
   0    3    1    5 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  14    0    7    5 
 1302 3120 0132 0132
   1    2    4    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   1   12    4    6 
 0213 3120 0132 0132
   1    2    3    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  13    3    5    7 
 0213 2031 0132 0132
   1    2    5    3 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   2   15    6    4 
 1302 2031 0132 0132
   1    2    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   2   14   11    9 
 0132 2031 0132 0132
   0    3    2    5 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  13    1    8   10 
 1302 0132 0132 0132
   0    3    4    2 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   0   15    9   11 
 0132 3120 0132 0132
   0    3    1    4 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  12    3   10    8 
 0213 0132 0132 0132
   0    3    5    1 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  11    5   15   13 
 0213 3120 0132 0132
   4    5    3    1 
  0 -1  0  1  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   6    9   12   14 
 0213 2031 0132 0132
   4    5    2    3 
  0  0 -1  1 -1  0  1  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8    4   13   15 
 1302 2031 0132 0132
   4    5    0    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7   10   14   12 
 1302 3120 0132 0132
   4    5    1    0 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000



==> anc/universal_octahedra_2_plus_1_i_0005_octahedra_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  18.31931188
oriented_manifold
CS_unknown

6 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

20
   4    9    3    1 
 0132 1023 0132 0132
   0    4    5    2 
  0 -1  0  1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  15   17    0    2 
 1023 1023 0132 0132
   0    4    3    5 
  0  0 -1  1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  11    6    1    3 
 1230 2103 0132 0132
   0    4    1    3 
  0  1 -1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  19   13    2    0 
 1230 3012 0132 0132
   0    4    2    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   0   14    7    5 
 0132 3012 0132 0132
   1    4    2    5 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8   18    4    6 
 1302 0132 0132 0132
   1    4    3    2 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  12    2    5    7 
 1023 2103 0132 0132
   1    4    0    3 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16   10    6    4 
 0321 2031 0132 0132
   1    4    5    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  19    5   11    9 
 0132 2031 0132 0132
   3    0    2    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   0   15    8   10 
 1023 2031 0132 0132
   3    0    5    2 
  0  0  0  0  1  0  0 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7   17    9   11 
 1302 2103 0132 0132
   3    0    1    5 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  13    2   10    8 
 1302 3012 0132 0132
   3    0    4    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  18    6   15   13 
 0213 1023 0132 0132
   4    2    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3   11   12   14 
 1230 2031 0132 0132
   4    2    1    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4   16   13   15 
 1230 3120 0132 0132
   4    2    5    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9    1   14   12 
 1302 1023 0132 0132
   4    2    3    5 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7   14   19   17 
 0321 3120 0132 0132
   1    0    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   1   10   16   18 
 1023 2103 0132 0132
   1    0    3    5 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  12    5   17   19 
 0213 0132 0132 0132
   1    0    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8    3   18   16 
 0132 3012 0132 0132
   1    0    4    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000



==> anc/universal_octahedra_2_plus_2_i_0016_octahedra_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  58.62179803
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

64
   8   12    3    1 
 1302 1023 0132 0132
   0   11    2    4 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  23   61    0    2 
 0132 2103 0132 0132
   0   11    7    2 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  35    5    1    3 
 1302 2031 0132 0132
   0   11    9    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  59   28    2    0 
 1302 3012 0132 0132
   0   11    4    9 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  24   44    7    5 
 0321 1023 0132 0132
   1    7    9    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   2   42    4    6 
 1302 2031 0132 0132
   1    7    0    9 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  38   52    5    7 
 1302 2031 0132 0132
   1    7   10    0 
  0  1 -1  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  18   50    6    4 
 0132 2103 0132 0132
   1    7    3   10 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  36    0   11    9 
 0132 2031 0132 0132
   2    8    4   11 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16   26    8   10 
 1230 2103 0132 0132
   2    8    5    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  48   46    9   11 
 0321 2103 0132 0132
   2    8    6    5 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  54   40   10    8 
 1302 0132 0132 0132
   2    8   11    6 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   0   26   15   13 
 1023 1023 0132 0132
   3    0    2    4 
  0 -1  1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  41   47   12   14 
 1230 2103 0132 0132
   3    0    6    2 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  54   48   13   15 
 0132 0132 0132 0132
   3    0    8    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  39   17   14   12 
 0321 2103 0132 0132
   3    0    4    8 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  22    9   19   17 
 1230 3012 0132 0132
   4    7    8    5 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  63   15   16   18 
 1023 2103 0132 0132
   4    7    3    8 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7   30   17   19 
 0132 1023 0132 0132
   4    7   10    3 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  32   57   18   16 
 0321 0132 0132 0132
   4    7    5   10 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43   46   23   21 
 1230 3012 0132 0132
   5   11    1    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  53   51   20   22 
 1023 1023 0132 0132
   5   11    8    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  37   16   21   23 
 0321 3012 0132 0132
   5   11    7    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   1   27   22   20 
 0132 0132 0132 0132
   5   11    2    7 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4   32   27   25 
 0321 2103 0132 0132
   5    3    9    7 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  29   56   24   26 
 0213 2103 0132 0132
   5    3    4    9 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  12    9   25   27 
 1023 2103 0132 0132
   5    3    2    4 
  0 -1  1  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  60   23   26   24 
 1302 0132 0132 0132
   5    3    7    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   3   41   31   29 
 1230 3012 0132 0132
   6    4    9    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  25   44   28   30 
 0213 0132 0132 0132
   6    4    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  18   49   29   31 
 1023 3120 0132 0132
   6    4   10    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  39   55   30   28 
 1230 3012 0132 0132
   6    4    0   10 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  19   24   35   33 
 0321 2103 0132 0132
   9   10    5    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  50   45   32   34 
 0321 3012 0132 0132
   9   10    1    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  52   43   33   35 
 1302 1023 0132 0132
   9   10   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  37    2   34   32 
 1023 2031 0132 0132
   9   10    7   11 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8   58   39   37 
 0132 3120 0132 0132
  10    8   11    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  22   35   36   38 
 0321 1023 0132 0132
  10    8    7   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  62    6   37   39 
 1230 2031 0132 0132
  10    8    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  15   31   38   36 
 0321 3012 0132 0132
  10    8    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  59   11   43   41 
 0213 0132 0132 0132
   2    9    6   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  28   13   40   42 
 1230 3012 0132 0132
   2    9    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5   61   41   43 
 1302 3012 0132 0132
   2    9    1    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  34   20   42   40 
 1023 3012 0132 0132
   2    9   11    1 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4   29   47   45 
 1023 0132 0132 0132
   6    1    9    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  33   56   44   46 
 1230 1023 0132 0132
   6    1    5    9 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  20   10   45   47 
 1230 2103 0132 0132
   6    1    2    5 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  60   13   46   44 
 0132 2103 0132 0132
   6    1    3    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  10   14   51   49 
 0321 0132 0132 0132
   3    5    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57   30   48   50 
 0321 3120 0132 0132
   3    5   10    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  33    7   49   51 
 0321 2103 0132 0132
   3    5    1   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  21   63   50   48 
 1023 2031 0132 0132
   3    5    8    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6   34   55   53 
 1302 2031 0132 0132
  11    0    1   10 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  62   21   52   54 
 0321 1023 0132 0132
  11    0    8    1 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  14   11   53   55 
 0132 2031 0132 0132
  11    0    6    8 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  31   58   54   52 
 1230 2031 0132 0132
  11    0   10    6 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  45   25   59   57 
 1023 2103 0132 0132
   4    6    5    9 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  49   19   56   58 
 0321 0132 0132 0132
   4    6   10    5 
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  55   36   57   59 
 1302 3120 0132 0132
   4    6   11   10 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  40    3   58   56 
 0213 2031 0132 0132
   4    6    9   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  47   27   63   61 
 0132 2031 0132 0132
   7    1    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  42    1   60   62 
 1230 2103 0132 0132
   7    1    0    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  53   38   61   63 
 0321 3012 0132 0132
   7    1    8    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  51   17   62   60 
 1302 1023 0132 0132
   7    1    3    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000



==> anc/universal_octahedra_3_plus_0_i_0030_octahedra_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  109.91587130
oriented_manifold
CS_unknown

20 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

120
  80    7    3    1 
 1023 2103 0132 0132
   0   14    1   16 
  0 -1  0  1 -1  0  1  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  60    8    0    2 
 1023 3012 0132 0132
   0   14    5    1 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  71   55    1    3 
 1230 0132 0132 0132
   0   14   17    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  37   13    2    0 
 0132 1023 0132 0132
   0   14   16   17 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  53   50    7    5 
 1230 1023 0132 0132
   1   10    8    0 
  0 -1  1  0  0  0 -1  1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  89   63    4    6 
 0321 2031 0132 0132
   1   10    9    8 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36  119    5    7 
 1023 2103 0132 0132
   1   10   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  73    0    6    4 
 1302 2103 0132 0132
   1   10    0   16 
  0  1  0 -1 -1  0  0  1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   1   49   11    9 
 1230 3012 0132 0132
   2    5    1    0 
  0  0  1 -1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  21   81    8   10 
 1023 1023 0132 0132
   2    5   19    1 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  69   58    9   11 
 1023 1023 0132 0132
   2    5   18   19 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 104   15   10    8 
 1230 3012 0132 0132
   2    5    0   18 
  0  1  0 -1 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  97   70   15   13 
 1230 1023 0132 0132
   3    0   17   18 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3   84   12   14 
 1023 1023 0132 0132
   3    0   16   17 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  74   83   13   15 
 1023 3012 0132 0132
   3    0    2   16 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  11   24   14   12 
 1230 3012 0132 0132
   3    0   18    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  70   55   19   17 
 1302 1023 0132 0132
   4   18    5   17 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 105  110   16   18 
 1023 2031 0132 0132
   4   18   13    5 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 114   41   17   19 
 1230 0132 0132 0132
   4   18    7   13 
  0  1 -1  0  1  0  0 -1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  96   29   18   16 
 1023 3120 0132 0132
   4   18   17    7 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  51   60   23   21 
 0213 2031 0132 0132
   5   11    1    8 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  66    9   20   22 
 0321 1023 0132 0132
   5   11   19    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  57  109   21   23 
 1302 1023 0132 0132
   5   11   13   19 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  94  105   22   20 
 1230 3012 0132 0132
   5   11    8   13 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  15  101   27   25 
 1230 3120 0132 0132
   6   18    2    3 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  59   75   24   26 
 0321 1023 0132 0132
   6   18   12    2 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  99   45   25   27 
 1023 3012 0132 0132
   6   18    7   12 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 114   86   26   24 
 0213 3012 0132 0132
   6   18    3    7 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 111   34   31   29 
 1230 1023 0132 0132
   7   14    4   15 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  38   19   28   30 
 0132 3120 0132 0132
   7   14   17    4 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  71   87   29   31 
 0213 3012 0132 0132
   7   14    3   17 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  79  113   30   28 
 1302 2031 0132 0132
   7   14   15    3 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  86   89   35   33 
 1230 2103 0132 0132
   9    7    6   10 
  0 -1  1  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  44   77   32   34 
 0132 2103 0132 0132
   9    7   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  28   92   33   35 
 1023 1023 0132 0132
   9    7    4   15 
  0  1  0 -1  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  40   39   34   32 
 1230 2103 0132 0132
   9    7   10    4 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  78    6   39   37 
 0213 1023 0132 0132
  10   14   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   3   84   36   38 
 0132 0132 0132 0132
  10   14   17   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  29   54   37   39 
 0132 3012 0132 0132
  10   14    4   17 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  62   35   38   36 
 1023 2103 0132 0132
  10   14    9    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  99   35   43   41 
 0321 3012 0132 0132
   4   12    7   10 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  46   18   40   42 
 0321 0132 0132 0132
   4   12   13    7 
  0 -1  1  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 106   93   41   43 
 0213 3120 0132 0132
   4   12    8   13 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  88   53   42   40 
 0321 1023 0132 0132
   4   12   10    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  33  100   47   45 
 0132 1023 0132 0132
  11    7    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  26   91   44   46 
 1230 3120 0132 0132
  11    7   12    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  41   56   45   47 
 0321 2103 0132 0132
  11    7   13   12 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 113   95   46   44 
 1230 3120 0132 0132
  11    7   15   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 116   56   51   49 
 0321 3012 0132 0132
  12    1    2   11 
  0  0  0  0 -1  0  1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8   75   48   50 
 1230 2103 0132 0132
  12    1    0    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4  107   49   51 
 1023 3012 0132 0132
  12    1    8    0 
  0 -1  1  0  1  0  0 -1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  20   91   50   48 
 0213 2031 0132 0132
  12    1   11    8 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  61  104   55   53 
 0213 3012 0132 0132
   0    4    8    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43    4   52   54 
 1023 3012 0132 0132
   0    4   10    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  38   97   53   55 
 1230 2031 0132 0132
   0    4   17   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16    2   54   52 
 1023 0132 0132 0132
   0    4    5   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  48   46   59   57 
 1230 2103 0132 0132
  13    2   11   12 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 102   22   56   58 
 0321 2031 0132 0132
  13    2   19   11 
  0  0 -1  1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  10  115   57   59 
 1023 0132 0132 0132
  13    2   18   19 
  0  1 -1  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  25  106   58   56 
 0321 3120 0132 0132
  13    2   12   18 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  20    1   63   61 
 1302 1023 0132 0132
  14    8    5    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  52  111   60   62 
 0213 2031 0132 0132
  14    8    4    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  93   39   61   63 
 0213 1023 0132 0132
  14    8    9    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5   64   62   60 
 1302 3012 0132 0132
  14    8    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  63   78   67   65 
 1230 0132 0132 0132
  15    1    9   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 119   95   64   66 
 0213 2031 0132 0132
  15    1   11    9 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  21  103   65   67 
 0321 2031 0132 0132
  15    1   19   11 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  81  108   66   64 
 1302 0132 0132 0132
  15    1   14   19 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  82  108   71   69 
 1230 1023 0132 0132
   5    3   19   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 115   10   68   70 
 0132 1023 0132 0132
   5    3   18   19 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  12   16   69   71 
 1023 2031 0132 0132
   5    3   17   18 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  30    2   70   68 
 0213 3012 0132 0132
   5    3   14   17 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  88   98   75   73 
 1023 3012 0132 0132
   0    6   10   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  85    7   72   74 
 1230 2031 0132 0132
   0    6   16   10 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 117   14   73   75 
 1230 1023 0132 0132
   0    6    2   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  25   49   74   72 
 1023 2103 0132 0132
   0    6   12    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  85  100   79   77 
 0321 3120 0132 0132
  15   16    6    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 118   33   76   78 
 1023 2103 0132 0132
  15   16    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  36   64   77   79 
 0213 0132 0132 0132
  15   16   14    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  83   31   78   76 
 1230 2031 0132 0132
  15   16    3   14 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 116    0   83   81 
 1230 1023 0132 0132
  14    2    1   16 
  0  1 -1  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9   67   80   82 
 1023 2031 0132 0132
  14    2   19    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 102   68   81   83 
 1302 3012 0132 0132
  14    2    3   19 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  14   79   82   80 
 1230 3012 0132 0132
  14    2   16    3 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  13   37   87   85 
 1023 0132 0132 0132
  10    3   16   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  76   73   84   86 
 0321 3012 0132 0132
  10    3    6   16 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  27   32   85   87 
 1230 3012 0132 0132
  10    3    7    6 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  30   96   86   84 
 1230 1023 0132 0132
  10    3   17    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43   72   91   89 
 0321 1023 0132 0132
   6    8   10   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   5   32   88   90 
 0321 2103 0132 0132
   6    8    9   10 
  0 -1  0  1  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94  118   89   91 
 0321 3012 0132 0132
   6    8   11    9 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  51   45   90   88 
 1302 3120 0132 0132
   6    8   12   11 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  34  110   95   93 
 1023 3120 0132 0132
  13    9    4   15 
  0  0  0  0 -1  0  0  1 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  62   42   92   94 
 0213 3120 0132 0132
  13    9    8    4 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  90   23   93   95 
 0321 3012 0132 0132
  13    9   11    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  65   47   94   92 
 1302 3120 0132 0132
  13    9   15   11 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  87   19   99   97 
 1023 1023 0132 0132
  18   10   17    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  54   12   96   98 
 1302 3012 0132 0132
  18   10    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  72  107   97   99 
 1230 0132 0132 0132
  18   10   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  40   26   98   96 
 0321 1023 0132 0132
  18   10    7   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  44   76  103  101 
 1023 3120 0132 0132
   3   11    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 117   24  100  102 
 0132 3120 0132 0132
   3   11    2    6 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57   82  101  103 
 0321 2031 0132 0132
   3   11   19    2 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  66  112  102  100 
 1302 1023 0132 0132
   3   11   15   19 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  52   11  107  105 
 1230 3012 0132 0132
  18    8    5    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23   17  104  106 
 1230 1023 0132 0132
  18    8   13    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  42   59  105  107 
 0213 3120 0132 0132
  18    8   12   13 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  50   98  106  104 
 1230 0132 0132 0132
  18    8    0   12 
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68   67  111  109 
 1023 0132 0132 0132
  15    5   19   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  22  112  108  110 
 1023 2103 0132 0132
  15    5   13   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17   92  109  111 
 1302 3120 0132 0132
  15    5    4   13 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  61   28  110  108 
 1302 3012 0132 0132
  15    5   14    4 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 103  109  115  113 
 1023 2103 0132 0132
  13    3   15   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31   47  112  114 
 1302 3012 0132 0132
  13    3    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  27   18  113  115 
 0213 3012 0132 0132
  13    3   18    7 
  0  1  0 -1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  69   58  114  112 
 0132 0132 0132 0132
  13    3   19   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  48   80  119  117 
 0321 3012 0132 0132
  16   11    2    1 
  0  1  0 -1 -1  0  0  1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 101   74  116  118 
 0132 3012 0132 0132
  16   11    6    2 
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  90   77  117  119 
 1230 1023 0132 0132
  16   11    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  65    6  118  116 
 0213 2103 0132 0132
  16   11    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000



==> anc/universal_octahedra_3_plus_1_i_0030_octahedra_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  109.91587130
oriented_manifold
CS_unknown

18 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

120
  91   49    3    1 
 1230 0132 0132 0132
   0   12   16    9 
  0 -1  0  1  1  0 -2  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 115    5    0    2 
 0321 2031 0132 0132
   0   12    2   16 
  0  0 -1  1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  63    8    1    3 
 1230 0132 0132 0132
   0   12   13    2 
  0  1 -1  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  72   55    2    0 
 0321 2103 0132 0132
   0   12    9   13 
  0  0  0  0 -1  0 -1  2  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  71   81    7    5 
 0213 1023 0132 0132
   1   16    2    4 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   1  103    4    6 
 1302 3012 0132 0132
   1   16    0    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  2 -1 -1  0  1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  79  104    5    7 
 0132 3012 0132 0132
   1   16    8    0 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  98   56    6    4 
 0213 3012 0132 0132
   1   16    4    8 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  82    2   11    9 
 1230 0132 0132 0132
   0    5    2   13 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  45  100    8   10 
 0321 1023 0132 0132
   0    5   14    2 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 117   76    9   11 
 0132 3120 0132 0132
   0    5    3   14 
  0  1 -1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  24   84   10    8 
 1023 0132 0132 0132
   0    5   13    3 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  26   44   15   13 
 1302 1023 0132 0132
   2    9    5   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 107   82   12   14 
 1023 3012 0132 0132
   2    9    1    5 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 108  103   13   15 
 0321 2103 0132 0132
   2    9   10    1 
  0  1  0 -1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94   69   14   12 
 1023 1023 0132 0132
   2    9   17   10 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 101  117   19   17 
 1230 3120 0132 0132
   3    7   14   10 
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  29   77   16   18 
 0132 3120 0132 0132
   3    7   11   14 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  58   27   17   19 
 1230 2031 0132 0132
   3    7   17   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94   69   18   16 
 0132 0132 0132 0132
   3    7   10   17 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  77   71   23   21 
 0213 3120 0132 0132
   4   11   16    3 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 110   99   20   22 
 1230 1023 0132 0132
   4   11    6   16 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  28   80   21   23 
 1230 2103 0132 0132
   4   11   13    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  24   84   22   20 
 0132 1023 0132 0132
   4   11    3   13 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23   11   27   25 
 0132 1023 0132 0132
   5   11   13    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  54   73   24   26 
 1302 2031 0132 0132
   5   11    9   13 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  89   12   25   27 
 1230 2031 0132 0132
   5   11   17    9 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  18   38   26   24 
 1302 0132 0132 0132
   5   11    3   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  54   22   31   29 
 0132 3012 0132 0132
   6    7   11   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17   35   28   30 
 0132 2031 0132 0132
   6    7   14   11 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  66  114   29   31 
 1230 3120 0132 0132
   6    7   12   14 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  63   75   30   28 
 0132 3012 0132 0132
   6    7   13   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 110   83   35   33 
 0213 3012 0132 0132
   5   11    1    6 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  56  107   32   34 
 1023 3012 0132 0132
   5   11    8    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  78   45   33   35 
 1302 3120 0132 0132
   5   11   14    8 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  29  118   34   32 
 1302 1023 0132 0132
   5   11    6   14 
  0  0  0  0 -1  0  0  1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  97  106   39   37 
 0132 2031 0132 0132
   5    4   15    8 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  85  116   36   38 
 0132 1023 0132 0132
   5    4    3   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  70   27   37   39 
 1230 0132 0132 0132
   5    4   17    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57   44   38   36 
 0132 2103 0132 0132
   5    4    8   17 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  96   86   43   41 
 0321 2031 0132 0132
   7    6   15    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 119   93   40   42 
 1302 1023 0132 0132
   7    6   10   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 109  102   41   43 
 0213 3120 0132 0132
   7    6    1   10 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  80   59   42   40 
 0321 3012 0132 0132
   7    6    4    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  12   39   47   45 
 1023 2103 0132 0132
   8    2    5   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9   34   44   46 
 0321 3120 0132 0132
   8    2   14    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 115   65   45   47 
 1230 3120 0132 0132
   8    2   12   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  60   88   46   44 
 1023 1023 0132 0132
   8    2   17   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68   76   51   49 
 1230 3012 0132 0132
   0   10   16    3 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 108    0   48   50 
 1230 0132 0132 0132
   0   10    9   16 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  93  105   49   51 
 1230 3120 0132 0132
   0   10   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 116   85   50   48 
 1023 0132 0132 0132
   0   10    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 102  104   55   53 
 0321 0132 0132 0132
   9    7    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  59  111   52   54 
 1302 2031 0132 0132
   9    7   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  28   25   53   55 
 0132 2031 0132 0132
   9    7   13   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  87    3   54   52 
 1302 2103 0132 0132
   9    7    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7   33   59   57 
 1230 1023 0132 0132
  11    4    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  39   89   56   58 
 0132 2031 0132 0132
  11    4   17    8 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  61   18   57   59 
 0213 3012 0132 0132
  11    4    7   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43   53   58   56 
 1230 2031 0132 0132
  11    4    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  95   47   63   61 
 0132 1023 0132 0132
   2    7   17   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  58   70   60   62 
 0213 1023 0132 0132
   2    7    4   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  87   81   61   63 
 0321 2103 0132 0132
   2    7   13    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31    2   62   60 
 0132 3012 0132 0132
   2    7   12   13 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 105   79   67   65 
 0213 0132 0132 0132
  14   15    8    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  97   46   64   66 
 1302 3120 0132 0132
  14   15   12    8 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  92   30   65   67 
 0213 3012 0132 0132
  14   15    7   12 
  0  1  0 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  86  101   66   64 
 1302 3012 0132 0132
  14   15    0    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 112   48   71   69 
 0321 3012 0132 0132
   3    2   10   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  15   19   68   70 
 1023 0132 0132 0132
   3    2   17   10 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  61   38   69   71 
 1023 3012 0132 0132
   3    2    4   17 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4   20   70   68 
 0213 3120 0132 0132
   3    2   16    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3   92   75   73 
 0321 2103 0132 0132
  15   13    9   12 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  25  106   72   74 
 1302 3120 0132 0132
  15   13    5    9 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  83  119   73   75 
 1023 2031 0132 0132
  15   13    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31   96   74   72 
 1230 2103 0132 0132
  15   13   12    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  48   10   79   77 
 1230 3120 0132 0132
  14   16    3    0 
  0  0  0  0  1  0  0 -1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  20   17   76   78 
 0213 3120 0132 0132
  14   16   11    3 
  0  0  0  0  0  0  1 -1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  90   34   77   79 
 0213 2031 0132 0132
  14   16    8   11 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6   64   78   76 
 0132 0132 0132 0132
  14   16    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43   22   83   81 
 0321 2103 0132 0132
  13    1    4    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4   62   80   82 
 1023 2103 0132 0132
  13    1    2    4 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  13    8   81   83 
 1230 3012 0132 0132
  13    1    5    2 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  32   74   82   80 
 1230 1023 0132 0132
  13    1    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23   11   87   85 
 1023 0132 0132 0132
   0    4    3   13 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  37   51   84   86 
 0132 0132 0132 0132
   0    4   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  40   67   85   87 
 1302 2031 0132 0132
   0    4    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  62   55   86   84 
 0321 2031 0132 0132
   0    4   13    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  47   95   91   89 
 1023 0132 0132 0132
   9    8   17   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57   26   88   90 
 1302 3012 0132 0132
   9    8   11   17 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  78  111   89   91 
 0213 2103 0132 0132
   9    8   16   11 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  98    0   90   88 
 1302 3012 0132 0132
   9    8   12   16 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  66   72   95   93 
 0213 2103 0132 0132
   9    7   15   12 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  41   50   92   94 
 1023 3012 0132 0132
   9    7   10   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  19   15   93   95 
 0132 1023 0132 0132
   9    7   17   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  60   88   94   92 
 0132 0132 0132 0132
   9    7   12   17 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  40   75   99   97 
 0321 2103 0132 0132
  12    4   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36   65   96   98 
 0132 2031 0132 0132
  12    4    8   15 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7   91   97   99 
 0213 2031 0132 0132
  12    4   16    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  21  114   98   96 
 1023 2031 0132 0132
  12    4    6   16 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9  112  103  101 
 1023 2103 0132 0132
  10    0   14    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  67   16  100  102 
 1230 3012 0132 0132
  10    0    7   14 
  0  1  0 -1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  52   42  101  103 
 0321 3120 0132 0132
  10    0    1    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5   14  102  100 
 1230 2103 0132 0132
  10    0    2    1 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6   52  107  105 
 1230 0132 0132 0132
   9    8    0    1 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  64   50  104  106 
 0213 3120 0132 0132
   9    8   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36   73  105  107 
 1302 3120 0132 0132
   9    8    5   15 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  33   13  106  104 
 1230 1023 0132 0132
   9    8    1    5 
  0 -1  1  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  14   49  111  109 
 0321 3012 0132 0132
  16    1   10    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  42  113  108  110 
 0213 1023 0132 0132
  16    1    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  32   21  109  111 
 0213 3012 0132 0132
  16    1   11    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  53   90  110  108 
 1302 2103 0132 0132
  16    1    9   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68  100  115  113 
 0321 2103 0132 0132
  14   16   10    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 109  118  112  114 
 1023 3120 0132 0132
  14   16    6   10 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  99   30  113  115 
 1302 3120 0132 0132
  14   16   12    6 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   1   46  114  112 
 0321 3012 0132 0132
  14   16    2   12 
  0  0 -1  1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  37   51  119  117 
 1023 1023 0132 0132
  10    5    3   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  10   16  116  118 
 0132 3120 0132 0132
  10    5   14    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  35  113  117  119 
 1023 3120 0132 0132
  10    5    6   14 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  74   41  118  116 
 1302 2031 0132 0132
  10    5   15    6 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000



==> anc/universal_octahedra_3_plus_2_i_0091_octahedra_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  333.41147628
oriented_manifold
CS_unknown

42 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

364
  44   34    3    1 
 0132 1023 0132 0132
   0   11   38   33 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 317  143    0    2 
 1302 1023 0132 0132
   0   11   14   38 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 144   30    1    3 
 1023 2103 0132 0132
   0   11    3   14 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 164  250    2    0 
 0132 0132 0132 0132
   0   11   33    3 
  0  0  0  0 -1  0  1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 348  242    7    5 
 1302 0132 0132 0132
   1   13   34   25 
  0  1 -1  0  1  0  0 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 253  225    4    6 
 0132 0132 0132 0132
   1   13   30   34 
  0  0  0  0 -1  0  1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 113  322    5    7 
 1302 3120 0132 0132
   1   13    9   30 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 204  264    6    4 
 1023 2103 0132 0132
   1   13   25    9 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 192  227   11    9 
 1302 1023 0132 0132
   2   39   16   35 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 171  229    8   10 
 1302 0132 0132 0132
   2   39    8   16 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 206  256    9   11 
 0213 3120 0132 0132
   2   39   40    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 281  284   10    8 
 0132 3012 0132 0132
   2   39   35   40 
  0 -1  0  1  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 353  296   15   13 
 1023 0132 0132 0132
   4   17    5    6 
  0 -1  0  1 -1  0  1  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 323   56   12   14 
 0132 3120 0132 0132
   4   17    9    5 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 172  291   13   15 
 1302 0132 0132 0132
   4   17   10    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 159   98   14   12 
 1230 0132 0132 0132
   4   17    6   10 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 194  354   19   17 
 0321 3012 0132 0132
   5   29   28   27 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 215  268   16   18 
 1230 2031 0132 0132
   5   29   37   28 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 138  258   17   19 
 1023 1023 0132 0132
   5   29   20   37 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  53  124   18   16 
 0132 1023 0132 0132
   5   29   27   20 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  26   55   23   21 
 0321 3120 0132 0132
   3   18   32   13 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 150   31   20   22 
 1230 0132 0132 0132
   3   18    0   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 270  251   21   23 
 1230 3120 0132 0132
   3   18   30    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 113  252   22   20 
 0132 3012 0132 0132
   3   18   13   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 205  362   27   25 
 1023 1023 0132 0132
   7   13    8   25 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 315  279   24   26 
 0132 3012 0132 0132
   7   13   18    8 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  20  216   25   27 
 0321 0132 0132 0132
   7   13   32   18 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 348  200   26   24 
 0321 2031 0132 0132
   7   13   25   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 156   42   31   29 
 1302 2103 0132 0132
   3   17   10   32 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 175   94   28   30 
 1230 1023 0132 0132
   3   17   14   10 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 339    2   29   31 
 0213 2103 0132 0132
   3   17    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 208   21   30   28 
 1230 0132 0132 0132
   3   17   32    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 271  315   35   33 
 1023 2103 0132 0132
   8    0   37   18 
  0  1  0 -1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 344  222   32   34 
 1023 3120 0132 0132
   8    0   33   37 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   0  228   33   35 
 1023 2031 0132 0132
   8    0   38   33 
  0 -1  1  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 150  276   34   32 
 0321 3012 0132 0132
   8    0   18   38 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 284  246   39   37 
 1302 2103 0132 0132
   9    2   24   40 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 180  114   36   38 
 0321 0132 0132 0132
   9    2   30   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 161  323   37   39 
 1023 3120 0132 0132
   9    2    5   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 256   57   38   36 
 0321 3120 0132 0132
   9    2   40    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  69  168   43   41 
 1230 1023 0132 0132
  10   29    7   16 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 201  219   40   42 
 0213 3120 0132 0132
  10   29   32    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  55   28   41   43 
 0132 2103 0132 0132
  10   29    3   32 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 129   99   42   40 
 0321 3012 0132 0132
  10   29   16    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   0  231   47   45 
 0132 3012 0132 0132
   6   11   33   38 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 304  111   44   46 
 1230 3012 0132 0132
   6   11   36   33 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 283  158   45   47 
 1230 2031 0132 0132
   6   11   26   36 
  0  1 -1  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 262  196   46   44 
 1230 0132 0132 0132
   6   11   38   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 126  289   51   49 
 1302 3120 0132 0132
  12   41   22    4 
  0 -1  0  1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 141  340   48   50 
 1230 2031 0132 0132
  12   41   31   22 
  0  1 -1  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 303  213   49   51 
 0213 2031 0132 0132
  12   41   21   31 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 154  166   50   48 
 0321 2103 0132 0132
  12   41    4   21 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 116  351   55   53 
 1302 2031 0132 0132
  13   29   27   32 
  0 -1  1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  19   86   52   54 
 0132 2103 0132 0132
  13   29   20   27 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 359  145   53   55 
 1302 2031 0132 0132
  13   29    3   20 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  42   20   54   52 
 0132 3120 0132 0132
  13   29   32    3 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 267   13   59   57 
 1023 3120 0132 0132
   5   25    9    4 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 204   39   56   58 
 0213 3120 0132 0132
   5   25   40    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 186  188   57   59 
 0213 3012 0132 0132
   5   25   41   40 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 154  126   58   56 
 1023 1023 0132 0132
   5   25    4   41 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  64  175   63   61 
 0321 3012 0132 0132
  14   36   19   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 304  147   60   62 
 0321 2103 0132 0132
  14   36   11   19 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 280  316   61   63 
 1023 0132 0132 0132
  14   36   35   11 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 118  339   62   60 
 0132 3120 0132 0132
  14   36   17   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  60  136   67   65 
 0321 3012 0132 0132
  15   17   19   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 309  103   64   66 
 0321 2103 0132 0132
  15   17   23   19 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 352  335   65   67 
 1023 0132 0132 0132
  15   17    6   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 159  110   66   64 
 0213 3012 0132 0132
  15   17   36    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 343  360   71   69 
 1230 3012 0132 0132
  16   31    7    1 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 236   40   68   70 
 1023 3012 0132 0132
  16   31   29    7 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 330  193   69   71 
 0321 0132 0132 0132
  16   31   35   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 337  227   70   68 
 1230 2103 0132 0132
  16   31    1   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 301  217   75   73 
 0132 3012 0132 0132
  18   21   26   24 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  90  197   72   74 
 0213 1023 0132 0132
  18   21   28   26 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 131  270   73   75 
 1230 2031 0132 0132
  18   21   30   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 181  114   74   72 
 0213 1023 0132 0132
  18   21   24   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94  169   79   77 
 1230 3012 0132 0132
   7   14   10   22 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 174  218   76   78 
 1230 0132 0132 0132
   7   14   24   10 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 286  239   77   79 
 1230 2103 0132 0132
   7   14   31   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 140  343   78   76 
 1302 3012 0132 0132
   7   14   22   31 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 318  228   83   81 
 1023 2103 0132 0132
   8   14    2   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 134  259   80   82 
 0321 0132 0132 0132
   8   14   20    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  95   84   81   83 
 1302 3120 0132 0132
   8   14   22   20 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 143  276   82   80 
 1230 3120 0132 0132
   8   14   38   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 170   82   87   85 
 1230 3120 0132 0132
  20   39   22    8 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 122  124   84   86 
 1302 3120 0132 0132
  20   39   27   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 324   53   85   87 
 0213 2103 0132 0132
  20   39   13   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 206  312   86   84 
 1230 2031 0132 0132
  20   39    8   13 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 121  293   91   89 
 0321 2031 0132 0132
  11   28   39   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 176  283   88   90 
 0132 2031 0132 0132
  11   28   26   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  73  263   89   91 
 0213 3120 0132 0132
  11   28   21   26 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 213  166   90   88 
 1023 1023 0132 0132
  11   28   12   21 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 356  127   95   93 
 1023 0132 0132 0132
  22    3    4   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  99  290   92   94 
 1230 3120 0132 0132
  22    3   10    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  29   76   93   95 
 1023 3012 0132 0132
  22    3   14   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 144   82   94   92 
 0213 2031 0132 0132
  22    3   20   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 250  164   99   97 
 0132 0132 0132 0132
   4   16   33    3 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 230  111   96   98 
 0321 0132 0132 0132
   4   16    6   33 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 178   15   97   99 
 1302 0132 0132 0132
   4   16   10    6 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  43   93   98   96 
 1230 3012 0132 0132
   4   16    3   10 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 239  240  103  101 
 0321 2031 0132 0132
  23   24    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 217  278  100  102 
 1230 3012 0132 0132
  23   24   18    7 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 115  104  101  103 
 0321 3120 0132 0132
  23   24   19   18 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 132   65  102  100 
 1230 2103 0132 0132
  23   24   15   19 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 310  102  107  105 
 0213 3120 0132 0132
  18   12   19   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 306  314  104  106 
 0321 2103 0132 0132
  18   12   37   19 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 214  271  105  107 
 1302 3012 0132 0132
  18   12   28   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 120  198  106  104 
 0132 1023 0132 0132
  18   12   23   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 223  266  111  109 
 0213 2103 0132 0132
   4   36   25   33 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 203  155  108  110 
 1302 3120 0132 0132
   4   36   15   25 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  67  297  109  111 
 1230 0132 0132 0132
   4   36    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  45   97  110  108 
 1230 0132 0132 0132
   4   36   33    6 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 314  295  115  113 
 0213 2103 0132 0132
   9   18   13   19 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  23    6  112  114 
 0132 2031 0132 0132
   9   18   30   13 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  75   37  113  115 
 1023 0132 0132 0132
   9   18   24   30 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 102  173  114  112 
 0321 3012 0132 0132
   9   18   19   24 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 202   52  119  117 
 0213 2031 0132 0132
  27   36   32   29 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 156  208  116  118 
 0132 1023 0132 0132
  27   36   17   32 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  63  233  117  119 
 0132 1023 0132 0132
  27   36   35   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 331  193  118  116 
 0213 1023 0132 0132
  27   36   29   35 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 107  355  123  121 
 0132 3012 0132 0132
  27   12   28   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  88  195  120  122 
 0321 1023 0132 0132
  27   12   39   28 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 289   85  121  123 
 0321 2031 0132 0132
  27   12   22   39 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 341  272  122  120 
 0321 3012 0132 0132
  27   12   23   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  19   85  127  125 
 1023 3120 0132 0132
  22    5   27   20 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 210  272  124  126 
 0321 2103 0132 0132
  22    5   41   27 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  59   48  125  127 
 1023 2031 0132 0132
  22    5    4   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 299   92  126  124 
 1230 0132 0132 0132
  22    5   20    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 358  212  131  129 
 1023 0132 0132 0132
  28    3   29   21 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43  194  128  130 
 0321 2103 0132 0132
  28    3   16   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 251  160  129  131 
 0321 1023 0132 0132
  28    3   30   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 252   74  130  128 
 1302 3012 0132 0132
  28    3   21   30 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 183  103  135  133 
 0213 3012 0132 0132
  19    2   24   15 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 287  174  132  134 
 1230 1023 0132 0132
  19    2   14   24 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  81  147  133  135 
 0321 3012 0132 0132
  19    2   20   14 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 298  139  134  132 
 0132 1023 0132 0132
  19    2   15   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  64  202  139  137 
 1230 3120 0132 0132
  29   19   36   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 307  328  136  138 
 0132 1023 0132 0132
  29   19   37   36 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 313   18  137  139 
 1230 1023 0132 0132
  29   19   20   37 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 135  359  138  136 
 1023 3012 0132 0132
  29   19   15   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 338   79  143  141 
 0132 2031 0132 0132
  22    0   31   14 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 190   49  140  142 
 0213 3012 0132 0132
  22    0   41   31 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 149  273  141  143 
 0213 3120 0132 0132
  22    0   38   41 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   1   83  142  140 
 1023 3012 0132 0132
  22    0   14   38 
  0 -1  0  1 -1  0  0  1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  95    2  147  145 
 0213 1023 0132 0132
  11   20    3   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  54  255  144  146 
 1302 3012 0132 0132
  11   20   13    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 313  294  145  147 
 0321 3120 0132 0132
  11   20   19   13 
  0  1  0 -1 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 134   61  146  144 
 1230 2103 0132 0132
  11   20   14   19 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 261  184  151  149 
 1230 3012 0132 0132
  32   38   41   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 142  211  148  150 
 0213 2103 0132 0132
  32   38    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  35   21  149  151 
 0321 3012 0132 0132
  32   38   18    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 196  216  150  148 
 0321 3012 0132 0132
  32   38   26   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 182  242  155  153 
 1302 2031 0132 0132
  25   21   34   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 260  349  152  154 
 0321 3120 0132 0132
  25   21   41   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  51   59  153  155 
 0321 1023 0132 0132
  25   21    4   41 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 357  109  154  152 
 0213 3120 0132 0132
  25   21   15    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 117   28  159  157 
 0132 2031 0132 0132
  10   36   32   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 184  219  156  158 
 1023 3012 0132 0132
  10   36   26   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  46  179  157  159 
 1302 0132 0132 0132
  10   36    6   26 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  67   15  158  156 
 0213 3012 0132 0132
  10   36   17    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 130  224  163  161 
 1023 1023 0132 0132
   2   28   30   16 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 269   38  160  162 
 0132 1023 0132 0132
   2   28    5   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 353  296  161  163 
 0132 1023 0132 0132
   2   28    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 178  230  162  160 
 0132 0132 0132 0132
   2   28   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3   96  167  165 
 0132 0132 0132 0132
   4   11    3   33 
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 255  357  164  166 
 1302 3120 0132 0132
   4   11   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  91   51  165  167 
 1023 2103 0132 0132
   4   11   12   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 305  266  166  164 
 1302 2031 0132 0132
   4   11   33   12 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  40  363  171  169 
 1023 3012 0132 0132
   8   10    7   16 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  76  279  168  170 
 1230 2103 0132 0132
   8   10   22    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 290   84  169  171 
 0213 3012 0132 0132
   8   10   39   22 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 177    9  170  168 
 1023 2031 0132 0132
   8   10   16   39 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 308   14  175  173 
 0132 2031 0132 0132
  10   19    9   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 115  247  172  174 
 1230 2103 0132 0132
  10   19   24    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 133   77  173  175 
 1023 3012 0132 0132
  10   19   14   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  60   29  174  172 
 1230 3012 0132 0132
  10   19   17   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  89  244  179  177 
 0132 3012 0132 0132
  10   28   39   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 195  171  176  178 
 1302 1023 0132 0132
  10   28   16   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 163   98  177  179 
 0132 2031 0132 0132
  10   28    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 197  158  178  176 
 1230 0132 0132 0132
  10   28   26    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  37  225  183  181 
 0321 2031 0132 0132
  34   24   30    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  75  253  180  182 
 0213 2103 0132 0132
  34   24   21   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 238  152  181  183 
 0213 2031 0132 0132
  34   24   15   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 132  333  182  180 
 0213 3120 0132 0132
  34   24    2   15 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 148  157  187  185 
 1230 1023 0132 0132
  36   41   26   32 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 300  282  184  186 
 1302 0132 0132 0132
  36   41   40   26 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  58  220  185  187 
 0213 3012 0132 0132
  36   41   25   40 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 349  203  186  184 
 0213 3012 0132 0132
  36   41   32   25 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  58  257  191  189 
 1230 2031 0132 0132
  37   41   40    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 303  329  188  190 
 1230 3120 0132 0132
  37   41   31   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 141  347  189  191 
 0213 2103 0132 0132
  37   41    0   31 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 210  268  190  188 
 1230 3120 0132 0132
  37   41    5    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 324    8  195  193 
 1302 2031 0132 0132
  16   27   35   39 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 119   70  192  194 
 1023 0132 0132 0132
  16   27   29   35 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16  129  193  195 
 0321 2103 0132 0132
  16   27   28   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 121  177  194  192 
 1023 2031 0132 0132
  16   27   39   28 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 151   47  199  197 
 0321 0132 0132 0132
   6   18   26   38 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  73  179  196  198 
 1023 3012 0132 0132
   6   18   28   26 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 107  352  197  199 
 1023 2031 0132 0132
   6   18   23   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 277  335  198  196 
 0132 3012 0132 0132
   6   18   38   23 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  27  243  203  201 
 1302 1023 0132 0132
  15   32    7   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  41  236  200  202 
 0213 1023 0132 0132
  15   32   29    7 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 116  136  201  203 
 0213 3120 0132 0132
  15   32   36   29 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 187  109  202  200 
 1230 2031 0132 0132
  15   32   25   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  57    7  207  205 
 0213 1023 0132 0132
  13   40   25    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 221   24  204  206 
 0321 1023 0132 0132
  13   40    8   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  10   87  205  207 
 0213 3012 0132 0132
  13   40   39    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 246  292  206  204 
 0321 0132 0132 0132
  13   40    9   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 117   31  211  209 
 1023 3012 0132 0132
   0   27   17   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 354  320  208  210 
 1230 2031 0132 0132
   0   27    5   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 125  191  209  211 
 0321 3012 0132 0132
   0   27   41    5 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 350  149  210  208 
 0213 2103 0132 0132
   0   27   32   41 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 237  128  215  213 
 1023 0132 0132 0132
  28   31   21   29 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  50   91  212  214 
 1302 1023 0132 0132
  28   31   12   21 
  0 -1  0  1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 347  106  213  215 
 0321 2031 0132 0132
  28   31   37   12 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 329   17  214  212 
 0213 3012 0132 0132
  28   31   29   37 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 151   26  219  217 
 1230 0132 0132 0132
   7   26   18   32 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  72  101  216  218 
 1230 3012 0132 0132
   7   26   24   18 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 244   77  217  219 
 1230 0132 0132 0132
   7   26   10   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 157   41  218  216 
 1230 3120 0132 0132
   7   26   32   10 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 186  328  223  221 
 1230 2103 0132 0132
  37   25   40   36 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 205  257  220  222 
 0321 2103 0132 0132
  37   25    8   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 362   33  221  223 
 1302 3120 0132 0132
  37   25   33    8 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 108  307  222  220 
 0213 3120 0132 0132
  37   25   36   33 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 160  248  227  225 
 1023 2031 0132 0132
   1    2   30   16 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 180    5  224  226 
 1302 0132 0132 0132
   1    2   34   30 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 319  234  225  227 
 0321 0132 0132 0132
   1    2   35   34 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   8   71  226  224 
 1023 2103 0132 0132
   1    2   16   35 
  0  0  0  0 -1  0  0  1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  34   80  231  229 
 1302 2103 0132 0132
   2   33    8   38 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 363    9  228  230 
 1023 0132 0132 0132
   2   33   16    8 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  97  163  229  231 
 0321 0132 0132 0132
   2   33    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  44  334  230  228 
 1230 3012 0132 0132
   2   33   38    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 355  309  235  233 
 1302 0132 0132 0132
   1   27   17   23 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 118  336  232  234 
 1023 2103 0132 0132
   1   27   35   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 327  226  233  235 
 1230 0132 0132 0132
   1   27   34   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 275  241  234  232 
 0213 0132 0132 0132
   1   27   23   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 201   69  239  237 
 1023 1023 0132 0132
  31   15   29    7 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 358  212  236  238 
 0132 1023 0132 0132
  31   15   21   29 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 182  302  237  239 
 0213 2031 0132 0132
  31   15   24   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 100   78  238  236 
 0321 2103 0132 0132
  31   15    7   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 100  342  243  241 
 1302 0132 0132 0132
   1   15   23    7 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 332  235  240  242 
 1023 0132 0132 0132
   1   15   34   23 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 152    4  241  243 
 1302 0132 0132 0132
   1   15   25   34 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 200  361  242  240 
 1023 3012 0132 0132
   1   15    7   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 176  218  247  245 
 1230 3012 0132 0132
  24   39   26   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 282  301  244  246 
 0132 2103 0132 0132
  24   39   40   26 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 207   36  245  247 
 0321 2103 0132 0132
  24   39    9   40 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 291  173  246  244 
 0132 2103 0132 0132
  24   39   10    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 224  321  251  249 
 1302 3120 0132 0132
   0   16    1   30 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 360  345  248  250 
 1302 0132 0132 0132
   0   16   33    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  96    3  249  251 
 0132 0132 0132 0132
   0   16    3   33 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 130   22  250  248 
 0321 3120 0132 0132
   0   16   30    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23  131  255  253 
 1230 2031 0132 0132
  21   13   30    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5  181  252  254 
 0132 2103 0132 0132
  21   13   34   30 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 326  263  253  255 
 0132 2031 0132 0132
  21   13   11   34 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 145  165  254  252 
 1230 2031 0132 0132
  21   13    3   11 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  39   10  259  257 
 0321 3120 0132 0132
   8    5   40    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 188  221  256  258 
 1302 2103 0132 0132
   8    5   37   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  18  312  257  259 
 1023 3120 0132 0132
   8    5   20   37 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 299   81  258  256 
 0213 0132 0132 0132
   8    5    2   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 153  300  263  261 
 0321 2031 0132 0132
  26   34   41   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 274  148  260  262 
 1230 3012 0132 0132
  26   34   38   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 317   47  261  263 
 0132 3012 0132 0132
  26   34   11   38 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 254   90  262  260 
 1302 3120 0132 0132
  26   34   21   11 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 311    7  267  265 
 1302 2103 0132 0132
  25   12    1    9 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 345  361  264  266 
 0132 2103 0132 0132
  25   12   33    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 167  108  265  267 
 1302 2103 0132 0132
  25   12    4   33 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 288   56  266  264 
 1230 1023 0132 0132
  25   12    9    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17  191  271  269 
 1302 3120 0132 0132
   0   28    5   37 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 161  320  268  270 
 0132 2103 0132 0132
   0   28   30    5 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  74   22  269  271 
 1302 3012 0132 0132
   0   28   18   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 106   32  270  268 
 1230 1023 0132 0132
   0   28   37   18 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 123  125  275  273 
 1230 2103 0132 0132
  41   23   22   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 277  142  272  274 
 1230 3120 0132 0132
  41   23   38   22 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 332  261  273  275 
 0321 3012 0132 0132
  41   23   34   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 235  350  274  272 
 0213 3120 0132 0132
  41   23   27   34 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  35   83  279  277 
 1230 3120 0132 0132
  22   18   38    8 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 199  273  276  278 
 0132 3012 0132 0132
  22   18   23   38 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 101  342  277  279 
 1230 1023 0132 0132
  22   18    7   23 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  25  169  278  276 
 1230 2103 0132 0132
  22   18    8    7 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 325   62  283  281 
 1302 1023 0132 0132
  36   39   35   11 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  11  331  280  282 
 0132 2103 0132 0132
  36   39   40   35 
  0 -1  0  1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 245  185  281  283 
 0132 0132 0132 0132
  36   39   26   40 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  89   46  282  280 
 1302 3012 0132 0132
  36   39   11   26 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  11   36  287  285 
 1230 2031 0132 0132
  24   35   40    2 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 330  302  284  286 
 1230 3120 0132 0132
  24   35   31   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 338   78  285  287 
 1023 3012 0132 0132
  24   35   14   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 319  133  286  284 
 1230 3012 0132 0132
  24   35    2   14 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 292  267  291  289 
 0213 3012 0132 0132
   4   39   12    9 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 122   48  288  290 
 0321 3120 0132 0132
   4   39   22   12 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 170   93  289  291 
 0213 3120 0132 0132
   4   39   10   22 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 247   14  290  288 
 0132 0132 0132 0132
   4   39    9   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 288  207  295  293 
 0213 0132 0132 0132
  13   12   39    9 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  88  325  292  294 
 1302 1023 0132 0132
  13   12   11   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 305  146  293  295 
 0213 3120 0132 0132
  13   12   19   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 311  112  294  292 
 0321 2103 0132 0132
  13   12    9   19 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 162   12  299  297 
 1023 0132 0132 0132
   4    2    6    5 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 334  110  296  298 
 1302 0132 0132 0132
   4    2   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 135  356  297  299 
 0132 2031 0132 0132
   4    2   20   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 259  127  298  296 
 0213 3012 0132 0132
   4    2    5   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 260  185  303  301 
 1302 2031 0132 0132
  40   21   26   41 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  72  245  300  302 
 0132 2103 0132 0132
  40   21   24   26 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 238  285  301  303 
 1302 3120 0132 0132
  40   21   31   24 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  50  189  302  300 
 0213 3012 0132 0132
  40   21   41   31 
  0  0  1 -1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  61   45  307  305 
 0321 3012 0132 0132
  33   19   11   36 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 294  167  304  306 
 0213 2031 0132 0132
  33   19   12   11 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 105  344  305  307 
 0321 2031 0132 0132
  33   19   37   12 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 137  223  306  304 
 0132 3120 0132 0132
  33   19   36   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 172  322  311  309 
 0132 3012 0132 0132
   1   19   17    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  65  232  308  310 
 0321 0132 0132 0132
   1   19   23   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 104  341  309  311 
 0213 0132 0132 0132
   1   19   12   23 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 295  264  310  308 
 0321 2031 0132 0132
   1   19    9   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  87  258  315  313 
 1302 3120 0132 0132
  37   13   20    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 146  138  312  314 
 0321 3012 0132 0132
  37   13   19   20 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 112  105  313  315 
 0213 2103 0132 0132
  37   13   18   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  25   32  314  312 
 0132 2103 0132 0132
  37   13    8   18 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 326   62  319  317 
 1230 0132 0132 0132
  14   34   11   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 262    1  316  318 
 0132 2031 0132 0132
  14   34   38   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 333   80  317  319 
 0321 1023 0132 0132
  14   34    2   38 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 226  287  318  316 
 0321 3012 0132 0132
  14   34   35    2 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 209  269  323  321 
 1302 2103 0132 0132
  30   17    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 336  248  320  322 
 0321 3120 0132 0132
  30   17    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 308    6  321  323 
 1230 3120 0132 0132
  30   17    9    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  13   38  322  320 
 0132 3120 0132 0132
  30   17    5    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  86  192  327  325 
 0213 2031 0132 0132
  35   13   39   27 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 293  280  324  326 
 1023 2031 0132 0132
  35   13   11   39 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 254  316  325  327 
 0132 3012 0132 0132
  35   13   34   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 351  234  326  324 
 1230 3012 0132 0132
  35   13   27   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 137  220  331  329 
 1023 2103 0132 0132
  40   29   37   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 215  189  328  330 
 0213 3120 0132 0132
  40   29   31   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  70  285  329  331 
 0321 3012 0132 0132
  40   29   35   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 119  281  330  328 
 0213 2103 0132 0132
  40   29   36   35 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 274  241  335  333 
 0321 1023 0132 0132
  15   38   34   23 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 318  183  332  334 
 0321 3120 0132 0132
  15   38    2   34 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 231  297  333  335 
 1230 2031 0132 0132
  15   38    6    2 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 199   66  334  332 
 1230 0132 0132 0132
  15   38   23    6 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 321  233  339  337 
 0321 2103 0132 0132
  35    0    1   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 346   71  336  338 
 1023 3012 0132 0132
  35    0   31    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 140  286  337  339 
 0132 1023 0132 0132
  35    0   14   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  30   63  338  336 
 0213 3120 0132 0132
  35    0   17   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  49  346  343  341 
 1302 3012 0132 0132
   1   22   12   31 
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 123  310  340  342 
 0321 0132 0132 0132
   1   22   23   12 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 278  240  341  343 
 1023 0132 0132 0132
   1   22    7   23 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  79   68  342  340 
 1230 3012 0132 0132
   1   22   31    7 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 306   33  347  345 
 1302 1023 0132 0132
   0   12   33   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 265  249  344  346 
 0132 0132 0132 0132
   0   12    1   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 340  337  345  347 
 1230 1023 0132 0132
   0   12   31    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 214  190  346  344 
 0321 2103 0132 0132
   0   12   37   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  27    4  351  349 
 0321 2031 0132 0132
  34   32   25   13 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 187  153  348  350 
 0213 3120 0132 0132
  34   32   41   25 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 211  275  349  351 
 0213 3120 0132 0132
  34   32   27   41 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  52  327  350  348 
 1302 3012 0132 0132
  34   32   13   27 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 198   66  355  353 
 1302 1023 0132 0132
  17   28    6   23 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 162   12  352  354 
 0132 1023 0132 0132
  17   28    5    6 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  16  209  353  355 
 1230 3012 0132 0132
  17   28   27    5 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 120  232  354  352 
 1230 2031 0132 0132
  17   28   23   27 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 298   92  359  357 
 1302 1023 0132 0132
   3   15    4   20 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 155  165  356  358 
 0213 3120 0132 0132
   3   15   21    4 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 237  128  357  359 
 0132 1023 0132 0132
   3   15   29   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 139   54  358  356 
 1230 2031 0132 0132
   3   15   20   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68  249  363  361 
 1230 2031 0132 0132
  33    7    1   16 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 243  265  360  362 
 1230 2103 0132 0132
  33    7   25    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  24  222  361  363 
 1023 2031 0132 0132
  33    7    8   25 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 168  229  362  360 
 1230 1023 0132 0132
  33    7   16    8 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000



==> anc/universal_octahedra_4_plus_1_i_0204_octahedra_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  747.42792485
oriented_manifold
CS_unknown

72 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

816
  14  298    3    1 
 0213 0132 0132 0132
   0    9   20   18 
  0  1 -1  0  0  0 -1  1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  30  691    0    2 
 1023 3120 0132 0132
   0    9   58   20 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 631  600    1    3 
 1023 2031 0132 0132
   0    9   28   58 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  78  409    2    0 
 1302 3012 0132 0132
   0    9   18   28 
  0 -1  0  1 -1  0  0  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 112  314    7    5 
 1023 0132 0132 0132
   1   30   18   19 
  0 -1  0  1  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 408  299    4    6 
 0321 2103 0132 0132
   1   30    0   18 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 604  117    5    7 
 0213 1023 0132 0132
   1   30   71    0 
  0  0  0  0  0  0  0  0 -1  2  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 727  152    6    4 
 1230 1023 0132 0132
   1   30   19   71 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  92  515   11    9 
 0213 2031 0132 0132
   2    8   67   13 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 815  535    8   10 
 1302 1023 0132 0132
   2    8   68   67 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 769  403    9   11 
 1230 1023 0132 0132
   2    8    5   68 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 541   32   10    8 
 0321 2031 0132 0132
   2    8   13    5 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 687  560   15   13 
 1023 3012 0132 0132
   3   20   17   62 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 611  333   12   14 
 1230 3120 0132 0132
   3   20   18   17 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   0  185   13   15 
 0213 0132 0132 0132
   3   20    9   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57  506   14   12 
 0213 2103 0132 0132
   3   20   62    9 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 197  780   19   17 
 0321 0132 0132 0132
   4   57   61    5 
  0 -1  0  1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 121  670   16   18 
 0213 2031 0132 0132
   4   57   30   61 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 605  135   17   19 
 1023 3012 0132 0132
   4   57   68   30 
  0  1 -1  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 403  768   18   16 
 1023 3120 0132 0132
   4   57    5   68 
  0  0  0  0 -2  0  1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 378   52   23   21 
 1230 2031 0132 0132
   6   48   71   56 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 809  118   20   22 
 1302 2103 0132 0132
   6   48   31   71 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 426  253   21   23 
 1302 2031 0132 0132
   6   48   17   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 201  559   22   20 
 0213 0132 0132 0132
   6   48   56   17 
  0  1  0 -1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 748  440   27   25 
 1302 2103 0132 0132
   7   60   44   10 
  0  0  0  0 -1  0  1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 131  622   24   26 
 1302 2103 0132 0132
   7   60   35   44 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 191   44   25   27 
 1302 3012 0132 0132
   7   60   15   35 
  0  1 -1  0  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 712  784   26   24 
 1302 2103 0132 0132
   7   60   10   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 486  590   31   29 
 1230 2103 0132 0132
   9   23   16   54 
  0  0  0  0 -1  0  1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 639   57   28   30 
 1302 3120 0132 0132
   9   23   20   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 306    1   29   31 
 1230 1023 0132 0132
   9   23   58   20 
  0 -1  0  1  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 416  706   30   28 
 0132 1023 0132 0132
   9   23   54   58 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  11  229   35   33 
 1302 2103 0132 0132
  11    5    2   13 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 171  547   32   34 
 1302 2103 0132 0132
  11    5    1    2 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  82  519   33   35 
 0213 2031 0132 0132
  11    5   66    1 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 421  214   34   32 
 1023 2103 0132 0132
  11    5   13   66 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 196  688   39   37 
 0132 2031 0132 0132
  10    5   58   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 423  568   36   38 
 1023 0132 0132 0132
  10    5   48   58 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 265  443   37   39 
 1023 2103 0132 0132
  10    5   44   48 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 400  749   38   36 
 1302 3120 0132 0132
  10    5   57   44 
  0  0  0  0 -1  0  1  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 721  349   43   41 
 1023 3012 0132 0132
  12   52   21   35 
  0 -1  0  1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 504  799   40   42 
 0213 3120 0132 0132
  12   52   29   21 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 194  151   41   43 
 1302 3120 0132 0132
  12   52   45   29 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -2  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 614  177   42   40 
 0132 3012 0132 0132
  12   52   35   45 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  26  497   47   45 
 1230 1023 0132 0132
  13   15   35    7 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 491  603   44   46 
 0132 3120 0132 0132
  13   15   28   35 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 502  481   45   47 
 0213 3012 0132 0132
  13   15   26   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 767  392   46   44 
 0213 2103 0132 0132
  13   15    7   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 814  521   51   49 
 0321 2103 0132 0132
  14   39    8   60 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 280  429   48   50 
 0132 2103 0132 0132
  14   39   63    8 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 616  554   49   51 
 0213 0132 0132 0132
  14   39   56   63 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 465   54   50   48 
 0321 2031 0132 0132
  14   39   60   56 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  20  455   55   53 
 1302 1023 0132 0132
  15   56    6   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 398  712   52   54 
 0132 2031 0132 0132
  15   56   60    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  51  190   53   55 
 1302 0132 0132 0132
  15   56   14   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 272  735   54   52 
 0321 3120 0132 0132
  15   56   71   14 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 529  145   59   57 
 1230 2103 0132 0132
  16   62    9   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  15   29   56   58 
 0213 3120 0132 0132
  16   62   20    9 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 785  208   57   59 
 0132 2103 0132 0132
  16   62    7   20 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 762  496   58   56 
 0132 0132 0132 0132
  16   62   38    7 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 113  610   63   61 
 1023 0132 0132 0132
  17   30   36   18 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 156  127   60   62 
 0213 2103 0132 0132
  17   30   33   36 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 192  252   61   63 
 0321 2103 0132 0132
  17   30   37   33 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 411  334   62   60 
 0213 0132 0132 0132
  17   30   18   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 660  674   67   65 
 1023 3012 0132 0132
  18    8   41   65 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  72  112   64   66 
 0132 2031 0132 0132
  18    8   19   41 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  93  314   65   67 
 1302 3012 0132 0132
  18    8   26   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 449  500   66   64 
 0213 2031 0132 0132
  18    8   65   26 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 544  153   71   69 
 1302 3012 0132 0132
  19   11    1   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 516  315   68   70 
 0321 3120 0132 0132
  19   11   70    1 
  0  1  0 -1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 284  570   69   71 
 1302 2103 0132 0132
  19   11   10   70 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 683  240   70   68 
 1023 0132 0132 0132
  19   11   50   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  65  174   75   73 
 0132 3012 0132 0132
  16    8   41   19 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 281  412   72   74 
 1302 2031 0132 0132
  16    8   55   41 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 167  645   73   75 
 0321 2031 0132 0132
  16    8   50   55 
  0  1  0 -1 -1  0  0  1  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 243  153   74   72 
 1302 0132 0132 0132
  16    8   19   50 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 343  313   79   77 
 0213 2031 0132 0132
  18   53   46   26 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 147  185   76   78 
 1302 2031 0132 0132
  18   53    9   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 463    3   77   79 
 0321 2031 0132 0132
  18   53   28    9 
  0 -1  0  1  1  0  0 -1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 482  501   78   76 
 0213 3012 0132 0132
  18   53   26   28 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 248  504   83   81 
 1302 3120 0132 0132
  21   66   52   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 279  722   80   82 
 0132 3120 0132 0132
  21   66    1   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  34  238   81   83 
 0213 3012 0132 0132
  21   66    5    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 262  431   82   80 
 1230 2031 0132 0132
  21   66   62    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 690  685   87   85 
 1230 3120 0132 0132
  22    0   27   20 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 439  293   84   86 
 1302 0132 0132 0132
  22    0   24   27 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 353  268   85   87 
 0132 2031 0132 0132
  22    0   25   24 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 297  744   86   84 
 1023 3012 0132 0132
  22    0   20   25 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 641  699   91   89 
 1023 3120 0132 0132
  24   64    3   32 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 108  494   88   90 
 1302 3120 0132 0132
  24   64   29    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 805  701   89   91 
 1302 1023 0132 0132
  24   64   70   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 517  142   90   88 
 1023 1023 0132 0132
  24   64   32   70 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8  392   95   93 
 0213 3012 0132 0132
  26   67    8   13 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 242   66   92   94 
 1302 2031 0132 0132
  26   67   19    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 300  703   93   95 
 0321 3120 0132 0132
  26   67   22   19 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 632  480   94   92 
 1230 1023 0132 0132
  26   67   13   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 658  385   99   97 
 0213 0132 0132 0132
  22   14   43   53 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 198  301   96   98 
 1230 3120 0132 0132
  22   14   61   43 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 189  744   97   99 
 0213 3120 0132 0132
  22   14   25   61 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 388  268   98   96 
 1023 2103 0132 0132
  22   14   53   25 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 271  699  103  101 
 0213 2031 0132 0132
   3   25   24   49 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 353  493  100  102 
 1302 0132 0132 0132
   3   25   60   24 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 520  751  101  103 
 0132 3012 0132 0132
   3   25   50   60 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 545  563  102  100 
 0213 2103 0132 0132
   3   25   49   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 585  235  107  105 
 0321 3120 0132 0132
  28   34   69   37 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 594  460  104  106 
 0321 3120 0132 0132
  28   34   39   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 283  616  105  107 
 0321 0132 0132 0132
  28   34   63   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 286  410  106  104 
 0321 3120 0132 0132
  28   34   37   63 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 675   89  111  109 
 1302 2031 0132 0132
  29   65    3   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 373  507  108  110 
 0132 1023 0132 0132
  29   65   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 771  796  109  111 
 0321 3120 0132 0132
  29   65    4   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 526  664  110  108 
 1302 2031 0132 0132
  29   65   64    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  65    4  115  113 
 1302 1023 0132 0132
  30   41   18   19 
  0 -1  0  1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 582   60  112  114 
 0132 1023 0132 0132
  30   41   36   18 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 728  120  113  115 
 0321 1023 0132 0132
  30   41   61   36 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 175  669  114  112 
 0132 2031 0132 0132
  30   41   19   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 722  407  119  117 
 0213 0132 0132 0132
  31    1    0   21 
  0  1  0 -1  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6  438  116  118 
 1023 3012 0132 0132
  31    1   71    0 
  0  0  1 -1  0  0  0  0 -2  1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 455   21  117  119 
 1023 2103 0132 0132
  31    1    6   71 
  0 -1  1  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 238  362  118  116 
 1230 0132 0132 0132
  31    1   21    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 114  742  123  121 
 1023 1023 0132 0132
  32   30   61   36 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17  182  120  122 
 0213 3012 0132 0132
  32   30   57   61 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 456  654  121  123 
 1302 3012 0132 0132
  32   30   38   57 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 156  143  122  120 
 1230 3120 0132 0132
  32   30   36   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 562  164  127  125 
 0321 0132 0132 0132
  33   47   50   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 484  370  124  126 
 1302 3012 0132 0132
  33   47   54   50 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 741  679  125  127 
 1023 1023 0132 0132
  33   47   36   54 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 200   61  126  124 
 1023 2103 0132 0132
  33   47   17   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 266  614  131  129 
 0213 3120 0132 0132
  35   46   45   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 244  178  128  130 
 1302 1023 0132 0132
  35   46   51   45 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 397  355  129  131 
 1023 2103 0132 0132
  35   46   60   51 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 187   25  130  128 
 0132 2031 0132 0132
  35   46   44   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 801  763  135  133 
 1023 3120 0132 0132
   7   68   49   30 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 532  257  132  134 
 1302 0132 0132 0132
   7   68   59   49 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 473  319  133  135 
 1230 3120 0132 0132
   7   68    4   59 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  18  666  134  132 
 1230 2031 0132 0132
   7   68   30    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 432  312  139  137 
 1302 1023 0132 0132
  26   34   46   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 782  342  136  138 
 0213 2031 0132 0132
  26   34   47   46 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 593  597  137  139 
 1230 3012 0132 0132
  26   34   23   47 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 307  774  138  136 
 0213 2031 0132 0132
  26   34   70   23 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 162  513  143  141 
 1302 2103 0132 0132
  38   24   40   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 773  325  140  142 
 1023 0132 0132 0132
  38   24   70   40 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  91  226  141  143 
 1023 2103 0132 0132
  38   24   32   70 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 511  123  142  140 
 1302 3120 0132 0132
  38   24   36   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 434  339  147  145 
 1230 3120 0132 0132
   9   55   38   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 646   56  144  146 
 0132 2103 0132 0132
   9   55   16   38 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 412  591  145  147 
 1302 3120 0132 0132
   9   55   53   16 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 247   77  146  144 
 0321 2031 0132 0132
   9   55   46   53 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 264  725  151  149 
 0321 1023 0132 0132
  29   47   48   45 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 202  629  148  150 
 1023 2031 0132 0132
  29   47   39   48 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 595  295  149  151 
 1023 2031 0132 0132
  29   47   12   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 717   42  150  148 
 0321 3120 0132 0132
  29   47   45   12 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  2  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7  377  155  153 
 1023 3012 0132 0132
  16    1   19   71 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68   75  152  154 
 1230 0132 0132 0132
  16    1   50   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 371  485  153  155 
 0213 2103 0132 0132
  16    1   54   50 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 454  589  154  152 
 1023 0132 0132 0132
  16    1   71   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  61  123  159  157 
 0213 3012 0132 0132
  38   33   30   36 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 666  762  156  158 
 1023 3120 0132 0132
  38   33    7   30 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 393  496  157  159 
 1230 3012 0132 0132
  38   33   13    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 676  513  158  156 
 0132 2031 0132 0132
  38   33   36   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 661  250  163  161 
 0213 3012 0132 0132
  40   39   27   41 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 293  436  160  162 
 0132 2103 0132 0132
  40   39   24   27 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 464  140  161  163 
 1230 2031 0132 0132
  40   39   36   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 731  581  162  160 
 0321 3012 0132 0132
  40   39   41   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 470  124  167  165 
 1023 0132 0132 0132
  33   55   17   50 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 427  252  164  166 
 1230 3012 0132 0132
  33   55   31   17 
  0  0  0  0  1  0 -1  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 405  394  165  167 
 1230 3012 0132 0132
  33   55    8   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  74  523  166  164 
 0321 3120 0132 0132
  33   55   50    8 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 583  299  171  169 
 1230 2031 0132 0132
   1   44   18    2 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 186  313  168  170 
 0213 0132 0132 0132
   1   44   46   18 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 266  239  169  171 
 1302 3012 0132 0132
   1   44    5   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 400   33  170  168 
 0213 2031 0132 0132
   1   44    2    5 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 779  488  175  173 
 0213 0132 0132 0132
  42   41   35   61 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 620  350  172  174 
 1230 2103 0132 0132
  42   41   16   35 
  0  1 -1  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  72  376  173  175 
 1230 3012 0132 0132
  42   41   19   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 115  302  174  172 
 0132 2031 0132 0132
  42   41   61   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 498  215  179  177 
 0321 3120 0132 0132
  11   35   12   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43  718  176  178 
 1230 2031 0132 0132
  11   35   45   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 129  626  177  179 
 1023 0132 0132 0132
  11   35   51   45 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 602  229  178  176 
 1023 2031 0132 0132
  11   35   13   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 468  374  183  181 
 0213 0132 0132 0132
  42   57    3   43 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 641  696  180  182 
 0132 2103 0132 0132
  42   57   32    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 121  489  181  183 
 1230 0132 0132 0132
  42   57   61   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 197  302  182  180 
 1302 2103 0132 0132
  42   57   43   61 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 338  492  187  185 
 1023 0132 0132 0132
   3   46    9   60 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  77   14  184  186 
 1302 0132 0132 0132
   3   46   18    9 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 169  673  185  187 
 0213 0132 0132 0132
   3   46   44   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 131  751  186  184 
 0132 3120 0132 0132
   3   46   60   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 778  488  191  189 
 0321 1023 0132 0132
  15   25   61   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  98  329  188  190 
 0213 3012 0132 0132
  15   25   14   61 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 521   54  189  191 
 0132 0132 0132 0132
  15   25   60   14 
  0  0 -1  1  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 352   26  190  188 
 1230 2031 0132 0132
  15   25   35   60 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  62  217  195  193 
 0321 0132 0132 0132
  45   33   37   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 587  709  192  194 
 0321 1023 0132 0132
  45   33   52   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 704   42  193  195 
 1023 2031 0132 0132
  45   33   29   52 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 665  724  194  192 
 1023 2031 0132 0132
  45   33   30   29 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36  476  199  197 
 0132 1023 0132 0132
  43    5   57   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16  183  196  198 
 0321 2031 0132 0132
  43    5   61   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 330   97  197  199 
 0213 3012 0132 0132
  43    5   14   61 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 543  548  198  196 
 0132 1023 0132 0132
  43    5   58   14 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 609  127  203  201 
 1302 1023 0132 0132
  47   56   17   36 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23  260  200  202 
 0213 2031 0132 0132
  47   56   48   17 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 617  149  201  203 
 0132 1023 0132 0132
  47   56   39   48 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 464  730  202  200 
 0132 3012 0132 0132
  47   56   36   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 321  360  207  205 
 0213 0132 0132 0132
  31    2   69   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 401  649  204  206 
 0132 0132 0132 0132
  31    2   44   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 580  811  205  207 
 1023 0132 0132 0132
  31    2   40   44 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 446  772  206  204 
 0321 3012 0132 0132
  31    2   23   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 636   58  211  209 
 1230 2103 0132 0132
   7   56   16   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 275  623  208  210 
 1230 3012 0132 0132
   7   56   64   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 527  667  209  211 
 1230 3012 0132 0132
   7   56    4   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 558  319  210  208 
 0213 3012 0132 0132
   7   56   20    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 294  635  215  213 
 1302 2103 0132 0132
  13   27   22   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 685  480  212  214 
 0213 2103 0132 0132
  13   27   66   22 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 223   35  213  215 
 1023 2103 0132 0132
  13   27   11   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 681  176  214  212 
 1230 3120 0132 0132
  13   27   12   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 287  627  219  217 
 0132 3120 0132 0132
  45   63   37   11 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 411  192  216  218 
 1023 0132 0132 0132
  45   63   30   37 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 760  801  217  219 
 1230 1023 0132 0132
  45   63   49   30 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 788  718  218  216 
 1302 3120 0132 0132
  45   63   11   49 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 525  383  223  221 
 1023 3012 0132 0132
  27   64   65   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 675  660  220  222 
 0213 1023 0132 0132
  27   64   41   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 414  251  221  223 
 0321 1023 0132 0132
  27   64   66   41 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 519  214  222  220 
 1023 1023 0132 0132
  27   64   11   66 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 239  452  227  225 
 1230 2103 0132 0132
  32   46    1    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 312  517  224  226 
 1230 2031 0132 0132
  32   46   70    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 433  142  225  227 
 1023 2103 0132 0132
  32   46   38   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 336  653  226  224 
 1023 2031 0132 0132
  32   46    6   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 676  512  231  229 
 1023 3012 0132 0132
   2   51   13   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 179   32  228  230 
 1302 2103 0132 0132
   2   51   11   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 524  790  229  231 
 0132 3120 0132 0132
   2   51   56   11 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 467  609  230  228 
 0321 1023 0132 0132
   2   51   36   56 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 653  254  235  233 
 1230 0132 0132 0132
  37   32    6   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 452  713  232  234 
 0213 2031 0132 0132
  37   32   15    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 490  502  233  235 
 0321 0132 0132 0132
  37   32   28   15 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 347  104  234  232 
 0321 3120 0132 0132
  37   32   69   28 
  0  0  0  0  1  0 -1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 781  399  239  237 
 1302 3120 0132 0132
   6    5    4   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 768  797  236  238 
 0213 2103 0132 0132
   6    5   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  82  119  237  239 
 1230 3012 0132 0132
   6    5    1   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 170  224  238  236 
 1230 3012 0132 0132
   6    5   46    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 748   71  243  241 
 0321 0132 0132 0132
  19   60   10   50 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 715  357  240  242 
 1230 2031 0132 0132
  19   60   67   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 815   93  241  243 
 0132 2031 0132 0132
  19   60    8   67 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 520   75  242  240 
 1230 2031 0132 0132
  19   60   50    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 340  129  247  245 
 0321 2031 0132 0132
  51   53   45   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 657  626  244  246 
 0213 3012 0132 0132
  51   53   43   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 385  478  245  247 
 0213 2031 0132 0132
  51   53   55   43 
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 147  759  246  244 
 0321 3120 0132 0132
  51   53   46   55 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 686   80  251  249 
 0321 2031 0132 0132
  52   27   62   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 733  530  248  250 
 0132 1023 0132 0132
  52   27   40   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 160  612  249  251 
 1230 1023 0132 0132
  52   27   41   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 222  755  250  248 
 1023 1023 0132 0132
  52   27   66   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 165   62  255  253 
 1230 2103 0132 0132
  37   31   17   33 
  0 -1  0  1 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  22  794  252  254 
 1302 2031 0132 0132
  37   31    6   17 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 363  232  253  255 
 1023 0132 0132 0132
  37   31   69    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 650  586  254  252 
 1023 1023 0132 0132
  37   31   33   69 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 576  441  259  257 
 1230 3012 0132 0132
   7   24   59   31 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 698  133  256  258 
 0213 0132 0132 0132
   7   24   49   59 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 270  766  257  259 
 0132 1023 0132 0132
   7   24   26   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 775  395  258  256 
 1023 0132 0132 0132
   7   24   31   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 201  264  263  261 
 1302 0132 0132 0132
   5   17   47   48 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 561  331  260  262 
 0132 3120 0132 0132
   5   17   62   47 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 687   83  261  263 
 0213 3012 0132 0132
   5   17   66   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 425  420  262  260 
 1023 0132 0132 0132
   5   17   48   66 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 148  260  267  265 
 0321 0132 0132 0132
   5   45   48   47 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 808   38  264  266 
 0132 1023 0132 0132
   5   45   44   48 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 128  170  265  267 
 0213 2031 0132 0132
   5   45   46   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 341  781  266  264 
 0321 3012 0132 0132
   5   45   47   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  86   99  271  269 
 1302 2103 0132 0132
  53   24   22   25 
  0 -1  0  1  1  0 -1  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 703  483  268  270 
 0132 3012 0132 0132
  53   24   26   22 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 258  343  269  271 
 0132 2103 0132 0132
  53   24   49   26 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 100  310  270  268 
 0213 0132 0132 0132
  53   24   25   49 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  55  377  275  273 
 0321 3120 0132 0132
  16   14   71   56 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 658  588  272  274 
 1230 0132 0132 0132
  16   14   53   71 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 389  413  273  275 
 1023 3120 0132 0132
  16   14   64   53 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 553  209  274  272 
 1023 3012 0132 0132
  16   14   56   64 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 752  738  279  277 
 0321 1023 0132 0132
  54   66   59   52 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 565  508  276  278 
 1302 2031 0132 0132
  54   66   32   59 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 518  453  277  279 
 0213 2103 0132 0132
  54   66    1   32 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  81  368  278  276 
 0132 1023 0132 0132
  54   66   52    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  49  405  283  281 
 0132 2031 0132 0132
  55   39    8   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 661   73  280  282 
 1230 2031 0132 0132
  55   39   41    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 731  754  281  283 
 1302 0132 0132 0132
  55   39   34   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 106  435  282  280 
 0321 3012 0132 0132
  55   39   63   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 555   70  287  285 
 0321 2031 0132 0132
  10   63   70   11 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 432  304  284  286 
 0132 2031 0132 0132
  10   63   34   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 107  367  285  287 
 0321 0132 0132 0132
  10   63   37   34 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 216  380  286  284 
 0132 0132 0132 0132
  10   63   11   37 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 461  402  291  289 
 1302 0132 0132 0132
  57   39   69   68 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 595  655  288  290 
 0321 3120 0132 0132
  57   39   12   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 294  681  289  291 
 0132 1023 0132 0132
  57   39   27   12 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 662  606  290  288 
 0321 0132 0132 0132
  57   39   68   27 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 494  700  295  293 
 0132 3012 0132 0132
  22   39   24   29 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 161   85  292  294 
 0132 0132 0132 0132
  22   39   27   24 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 290  212  293  295 
 0132 2031 0132 0132
  22   39   12   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 150  799  294  292 
 1302 1023 0132 0132
  22   39   29   12 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 546  723  299  297 
 1230 1023 0132 0132
   0    2   25    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 322   87  296  298 
 1302 1023 0132 0132
   0    2   20   25 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 611    0  297  299 
 0132 0132 0132 0132
   0    2   18   20 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 168    5  298  296 
 1302 2103 0132 0132
   0    2    1   18 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94  792  303  301 
 0321 3120 0132 0132
  43   19   22   67 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 668   97  300  302 
 0213 3120 0132 0132
  43   19   61   22 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 175  183  301  303 
 1302 2103 0132 0132
  43   19   42   61 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 357  444  302  300 
 1230 3120 0132 0132
  43   19   67   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 285  317  307  305 
 1302 1023 0132 0132
  20   70   10   34 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 569  688  304  306 
 1230 0132 0132 0132
  20   70   58   10 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 549   30  305  307 
 1023 3012 0132 0132
  20   70   23   58 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 139  320  306  304 
 0213 0132 0132 0132
  20   70   34   23 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 402  462  311  309 
 0132 2103 0132 0132
  53    2   69   68 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 322  388  308  310 
 0321 2031 0132 0132
  53    2   25   69 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 546  271  309  311 
 0213 0132 0132 0132
  53    2   49   25 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 532  802  310  308 
 0132 2103 0132 0132
  53    2   68   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 136  225  315  313 
 1023 3012 0132 0132
   1   26   46   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  76  169  312  314 
 1302 0132 0132 0132
   1   26   18   46 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  66    4  313  315 
 1230 0132 0132 0132
   1   26   19   18 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 702   69  314  312 
 1230 3120 0132 0132
   1   26   70   19 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 746  757  319  317 
 0132 2031 0132 0132
  59   20   34    4 
  0 -1  1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 304  364  316  318 
 1023 2103 0132 0132
  59   20   10   34 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 785  440  317  319 
 1230 1023 0132 0132
  59   20    7   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 211  134  318  316 
 1230 3120 0132 0132
  59   20    4    7 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 593  307  323  321 
 0132 0132 0132 0132
  20   69   23   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 204  638  320  322 
 0213 0132 0132 0132
  20   69    2   23 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 309  297  321  323 
 0321 2031 0132 0132
  20   69   25    2 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 585  745  322  320 
 1230 1023 0132 0132
  20   69   34   25 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 555  433  327  325 
 1023 2031 0132 0132
  38   14   70   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 551  141  324  326 
 1230 0132 0132 0132
  38   14   40   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 733  530  325  327 
 1023 0132 0132 0132
  38   14   62   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 430  761  326  324 
 1302 2031 0132 0132
  38   14   63   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 734  764  331  329 
 1023 0132 0132 0132
  47   14   15   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 189  743  328  330 
 1230 0132 0132 0132
  47   14   61   15 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 198  780  329  331 
 0213 1023 0132 0132
  47   14    5   61 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 430  261  330  328 
 0321 3120 0132 0132
  47   14   62    5 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 374  471  335  333 
 0132 3012 0132 0132
  17   65    3   43 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 674   13  332  334 
 1230 3120 0132 0132
  17   65   18    3 
  0  0  0  0  1  0 -1  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 500   63  333  335 
 1302 0132 0132 0132
  17   65   37   18 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 624  795  334  332 
 0213 1023 0132 0132
  17   65   43   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 633  227  339  337 
 0321 1023 0132 0132
  46   67    6   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 715  398  336  338 
 0321 0132 0132 0132
  46   67   60    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 812  184  337  339 
 0321 1023 0132 0132
  46   67    9   60 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 528  144  338  336 
 1302 3120 0132 0132
  46   67   38    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 244  802  343  341 
 0321 3012 0132 0132
  49   46   45   53 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 267  717  340  342 
 0321 0132 0132 0132
  49   46   47   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 137  766  341  343 
 1302 3120 0132 0132
  49   46   26   47 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  76  270  342  340 
 0213 2103 0132 0132
  49   46   53   26 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 463  389  347  345 
 1230 2031 0132 0132
  64   28   53   69 
  0  1 -1  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 482  414  344  346 
 1302 3120 0132 0132
  64   28   66   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 564  518  345  347 
 1302 0132 0132 0132
  64   28   32   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 235  640  346  344 
 0321 0132 0132 0132
  64   28   69   32 
  0 -1  0  1  1  0  0 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 361  486  351  349 
 0213 3012 0132 0132
  16   21   12   23 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  40  498  348  350 
 1230 0132 0132 0132
  16   21   35   12 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 536  173  349  351 
 0213 2103 0132 0132
  16   21   42   35 
  0  1  0 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 372  639  350  348 
 1230 2031 0132 0132
  16   21   23   42 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 720  191  355  353 
 0132 3012 0132 0132
  60    0   25   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  86  101  352  354 
 0132 2031 0132 0132
  60    0   24   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 577  466  353  355 
 0213 3120 0132 0132
  60    0   51   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 601  130  354  352 
 1302 2103 0132 0132
  60    0   35   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 365  534  359  357 
 1023 3120 0132 0132
  42   10   67   59 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 241  303  356  358 
 1302 3012 0132 0132
  42   10   19   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 571  379  357  359 
 1023 2031 0132 0132
  42   10   48   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 443  566  358  356 
 0213 2031 0132 0132
  42   10   59   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 592  204  363  361 
 0321 0132 0132 0132
  31   12   23   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 348  451  360  362 
 0213 0132 0132 0132
  31   12   21   23 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 798  119  361  363 
 1230 0132 0132 0132
  31   12    6   21 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 652  254  362  360 
 1302 1023 0132 0132
  31   12   69    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 753  317  367  365 
 0132 2103 0132 0132
  10   52   59   34 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 738  356  364  366 
 1302 1023 0132 0132
  10   52   67   59 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 709  714  365  367 
 1230 0132 0132 0132
  10   52   37   67 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 584  286  366  364 
 0321 0132 0132 0132
  10   52   34   37 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 279  723  371  369 
 1023 2103 0132 0132
  25   54   52    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 707  587  368  370 
 1302 0132 0132 0132
  25   54   33   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 125  523  369  371 
 1230 1023 0132 0132
  25   54   50   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 154  545  370  368 
 0213 2103 0132 0132
  25   54    1   50 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 451  351  375  373 
 0132 3012 0132 0132
  42   65   21   23 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 109  692  372  374 
 0132 2031 0132 0132
  42   65    3   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 332  180  373  375 
 0132 0132 0132 0132
  42   65   43    3 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 418  447  374  372 
 0213 0132 0132 0132
  42   65   23   43 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 174  636  379  377 
 1230 2031 0132 0132
  56   19   16   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 152  272  376  378 
 1230 3120 0132 0132
  56   19   71   16 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 726   20  377  379 
 1230 3012 0132 0132
  56   19   48   71 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 358  618  378  376 
 1302 1023 0132 0132
  56   19   42   48 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 624  287  383  381 
 1230 0132 0132 0132
  10   65   37   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 503  713  380  382 
 1230 0132 0132 0132
  10   65   15   37 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 572  787  381  383 
 0321 0132 0132 0132
  10   65   27   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 220  682  382  380 
 1230 2103 0132 0132
  10   65   11   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 471  792  387  385 
 1023 2031 0132 0132
  22   55   43   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 246   96  384  386 
 0213 0132 0132 0132
  22   55   53   43 
  0  0  0  0  2  0  0 -2  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 415  483  385  387 
 1230 2103 0132 0132
  22   55   66   53 
  0  0  0  0 -2  0  2  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 424  684  386  384 
 1302 2031 0132 0132
  22   55   17   66 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 309   99  391  389 
 1302 1023 0132 0132
  14   69   53   25 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 344  274  388  390 
 1302 1023 0132 0132
  14   69   64   53 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 650  804  389  391 
 0321 3012 0132 0132
  14   69   33   64 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 586  522  390  388 
 1302 3012 0132 0132
  14   69   25   33 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  92   47  395  393 
 1230 2103 0132 0132
   7    8   13   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 541  158  392  394 
 1302 3012 0132 0132
   7    8   33   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 166  651  393  395 
 1230 2103 0132 0132
   7    8   31   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 449  259  394  392 
 1230 0132 0132 0132
   7    8   26   31 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 527  759  399  397 
 0213 2031 0132 0132
  46   56   51    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 466  130  396  398 
 0132 1023 0132 0132
  46   56   60   51 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  53  337  397  399 
 0132 0132 0132 0132
  46   56    6   60 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 558  236  398  396 
 1230 3120 0132 0132
  46   56    4    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 171   39  403  401 
 0213 2031 0132 0132
  57    2   44    5 
  0 -2  2  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 205  643  400  402 
 0132 1023 0132 0132
  57    2   69   44 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 308  288  401  403 
 0132 0132 0132 0132
  57    2   68   69 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  10   19  402  400 
 1023 1023 0132 0132
  57    2    5   68 
  0  2  0 -2 -1  0  1  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 428  450  407  405 
 1023 0132 0132 0132
  31   63    8   21 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 280  166  404  406 
 1302 3012 0132 0132
  31   63   55    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 458  578  405  407 
 0213 0132 0132 0132
  31   63    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 537  116  406  404 
 1230 0132 0132 0132
  31   63   21    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5  459  411  409 
 0321 3012 0132 0132
  63   18    0   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3  538  408  410 
 1230 3120 0132 0132
  63   18   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 501  107  409  411 
 1302 3120 0132 0132
  63   18   37   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  63  217  410  408 
 0213 1023 0132 0132
  63   18   30   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  73  146  415  413 
 1302 2031 0132 0132
  53   41   16   55 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 620  274  412  414 
 0213 3120 0132 0132
  53   41   64   16 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 222  345  413  415 
 0321 3120 0132 0132
  53   41   66   64 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 755  386  414  412 
 1302 3012 0132 0132
  53   41   55   66 
  0  0  0  0  0  0  0  0  0  2  0 -2  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31  678  419  417 
 0132 0132 0132 0132
  51   23   58   54 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 549  479  416  418 
 0213 3012 0132 0132
  51   23   43   58 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 375  625  417  419 
 0213 2031 0132 0132
  51   23   65   43 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 599  475  418  416 
 0132 2031 0132 0132
  51   23   54   65 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 564  263  423  421 
 0321 0132 0132 0132
   5   28   66   48 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 481   35  420  422 
 1230 1023 0132 0132
   5   28   13   66 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 603  542  421  423 
 0213 1023 0132 0132
   5   28   58   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 631   37  422  420 
 0213 1023 0132 0132
   5   28   48   58 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 752  387  427  425 
 1230 2031 0132 0132
  17   59   66   55 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 565  263  424  426 
 0213 1023 0132 0132
  17   59   48   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 442   22  425  427 
 0132 2031 0132 0132
  17   59   31   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 579  165  426  424 
 1230 3012 0132 0132
  17   59   55   31 
  0 -1  0  1 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 769  404  431  429 
 0321 1023 0132 0132
  63    5    8   21 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 540   49  428  430 
 0132 2103 0132 0132
  63    5   14    8 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 331  327  429  431 
 0321 2031 0132 0132
  63    5   62   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  83  694  430  428 
 1302 3012 0132 0132
  63    5   21   62 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 285  136  435  433 
 0132 2031 0132 0132
  46   63   70   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 324  226  432  434 
 1302 1023 0132 0132
  46   63   38   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 458  144  433  435 
 1230 3012 0132 0132
  46   63   55   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 283  756  434  432 
 1230 3120 0132 0132
  46   63   34   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 732  161  439  437 
 0321 2103 0132 0132
  24   71   40   27 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 810  772  436  438 
 1302 0132 0132 0132
  24   71   31   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 117  577  437  439 
 1230 3120 0132 0132
  24   71    0   31 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 607   85  438  436 
 0132 2031 0132 0132
  24   71   27    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 318   24  443  441 
 1023 2103 0132 0132
  44   59    7   10 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 256  648  440  442 
 1230 2103 0132 0132
  44   59   31    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 426  808  441  443 
 0132 3120 0132 0132
  44   59   48   31 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 359   38  442  440 
 0213 2103 0132 0132
  44   59   10   48 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 711  303  447  445 
 1302 3120 0132 0132
  42   40   67   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 515  534  444  446 
 1023 3012 0132 0132
  42   40    2   67 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 207  638  445  447 
 0321 1023 0132 0132
  42   40   23    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 550  375  446  444 
 0213 0132 0132 0132
  42   40   43   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 596  775  451  449 
 0321 2031 0132 0132
  31   65   26   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  67  395  448  450 
 0213 3012 0132 0132
  31   65    8   26 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 770  404  449  451 
 0213 0132 0132 0132
  31   65   21    8 
  0 -1  1  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 372  361  450  448 
 0132 0132 0132 0132
  31   65   23   21 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 233  224  455  453 
 0213 2103 0132 0132
   1   15   32    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 740  278  452  454 
 0321 2103 0132 0132
   1   15   54   32 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 574  155  453  455 
 0132 1023 0132 0132
   1   15   71   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  52  118  454  452 
 1023 1023 0132 0132
   1   15    6   71 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 604  122  459  457 
 1302 2031 0132 0132
  38    0   57   30 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 477  647  456  458 
 1023 3012 0132 0132
  38    0   55   57 
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 406  434  457  459 
 0213 3012 0132 0132
  38    0   63   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 408  761  458  456 
 1230 2103 0132 0132
  38    0   30   63 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 628  105  463  461 
 1023 3120 0132 0132
  69    9   39   28 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 813  288  460  462 
 1302 2031 0132 0132
  69    9   68   39 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 591  308  461  463 
 0321 2103 0132 0132
  69    9   53   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  78  344  462  460 
 0321 3012 0132 0132
  69    9   28   53 
  0  0  0  0  1  0  0 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 203  162  467  465 
 0132 3012 0132 0132
  24   56   39   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  51  493  464  466 
 0321 2031 0132 0132
  24   56   60   39 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 397  354  465  467 
 0132 3120 0132 0132
  24   56   51   60 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 231  510  466  464 
 0321 2103 0132 0132
  24   56   36   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 180  477  471  469 
 0213 2031 0132 0132
  55    3   57   43 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 750  644  468  470 
 0213 1023 0132 0132
  55    3   50   57 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 563  164  469  471 
 0213 1023 0132 0132
  55    3   17   50 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 332  384  470  468 
 1230 1023 0132 0132
  55    3   43   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 526  758  475  473 
 0321 3012 0132 0132
  59   65    4   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 771  134  472  474 
 1302 3012 0132 0132
  59   65   68    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 575  739  473  475 
 1230 3012 0132 0132
  59   65   54   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 419  509  474  472 
 1302 1023 0132 0132
  59   65   51   54 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 196  691  479  477 
 1023 3012 0132 0132
   0   43   57   58 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 468  457  476  478 
 1302 1023 0132 0132
   0   43   55   57 
  0  0  0  0  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 246  578  477  479 
 1302 3012 0132 0132
   0   43   51   55 
  0  0  0  0  0  0  0  0  0  0  0  0 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 417  601  478  476 
 1230 3012 0132 0132
   0   43   58   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  95  213  483  481 
 1023 2103 0132 0132
  66   26   13   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  46  421  480  482 
 1230 3012 0132 0132
  66   26   28   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  79  345  481  483 
 0213 2031 0132 0132
  66   26   53   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 269  386  482  480 
 1230 2103 0132 0132
  66   26   22   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 716  125  487  485 
 0132 2031 0132 0132
  54   12   50   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 645  154  484  486 
 1023 2103 0132 0132
  54   12   16   50 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 348   28  485  487 
 1230 3012 0132 0132
  54   12   23   16 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 592  598  486  484 
 1302 2031 0132 0132
  54   12   47   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 188  172  491  489 
 1023 0132 0132 0132
  42   15   61   35 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 743  182  488  490 
 0213 0132 0132 0132
  42   15   32   61 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 234  567  489  491 
 0321 3120 0132 0132
  42   15   28   32 
  0 -1  0  1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  45  539  490  488 
 0132 1023 0132 0132
  42   15   35   28 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 813  184  495  493 
 0213 0132 0132 0132
   3   39   60    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 465  101  492  494 
 1302 0132 0132 0132
   3   39   24   60 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 292   89  493  495 
 0132 3120 0132 0132
   3   39   29   24 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 629  506  494  492 
 1302 2031 0132 0132
   3   39    9   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 158   59  499  497 
 1230 0132 0132 0132
  16   13    7   38 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  44  623  496  498 
 1023 2103 0132 0132
  16   13   35    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 176  349  497  499 
 0321 0132 0132 0132
  16   13   12   35 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 635  646  498  496 
 0213 3120 0132 0132
  16   13   38   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  67  334  503  501 
 1302 2031 0132 0132
  37   26   18   65 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  79  410  500  502 
 1230 2031 0132 0132
  37   26   28   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  46  234  501  503 
 0213 0132 0132 0132
  37   26   15   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 596  381  502  500 
 1230 3012 0132 0132
  37   26   65   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  41   80  507  505 
 0213 3120 0132 0132
  62   29   52   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 704  529  504  506 
 0213 2031 0132 0132
  62   29    9   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 495   15  505  507 
 1302 2103 0132 0132
  62   29    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 109  695  506  504 
 1023 3012 0132 0132
  62   29   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 277  741  511  509 
 1302 2031 0132 0132
  36   59   54   32 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 475  679  508  510 
 1023 2103 0132 0132
  36   59   51   54 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 576  467  509  511 
 0321 2103 0132 0132
  36   59   24   51 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 698  143  510  508 
 1302 2031 0132 0132
  36   59   32   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 228  581  515  513 
 1230 3120 0132 0132
  40   13   36    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 159  140  512  514 
 1302 2103 0132 0132
  40   13   38   36 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 632  531  513  515 
 0321 3120 0132 0132
  40   13   67   38 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8  445  514  512 
 1302 1023 0132 0132
  40   13    2   67 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  69  552  519  517 
 0321 2031 0132 0132
  64    1   70   11 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 225   91  516  518 
 1302 1023 0132 0132
  64    1   32   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 278  346  517  519 
 0213 0132 0132 0132
  64    1   66   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  34  223  518  516 
 1302 1023 0132 0132
  64    1   11   66 
  0  0  0  0 -1  0  0  1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 102  243  523  521 
 0132 3012 0132 0132
   8   25   60   50 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 190   48  520  522 
 0132 2103 0132 0132
   8   25   14   60 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 391  540  521  523 
 1230 2103 0132 0132
   8   25   33   14 
  0 -1  0  1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 370  167  522  520 
 1023 3120 0132 0132
   8   25   50   33 
  0  1 -1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 230  553  527  525 
 0132 3012 0132 0132
  64   51   11   56 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 625  220  524  526 
 1230 1023 0132 0132
  64   51   65   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 472  111  525  527 
 0321 2031 0132 0132
  64   51    4   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 396  210  526  524 
 0213 3012 0132 0132
  64   51   56    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 737  339  531  529 
 1230 2031 0132 0132
  38   52    9   67 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 505   56  528  530 
 1302 3012 0132 0132
  38   52   62    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 249  326  529  531 
 1023 0132 0132 0132
  38   52   40   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 710  514  530  528 
 1302 3120 0132 0132
  38   52   67   40 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 311  133  535  533 
 0132 2031 0132 0132
  59    2   49   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 789  697  532  534 
 0213 2031 0132 0132
  59    2   42   49 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 445  356  533  535 
 1230 3120 0132 0132
  59    2   67   42 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9  739  534  532 
 1023 3120 0132 0132
  59    2   68   67 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 350  721  539  537 
 0213 1023 0132 0132
   0   42   21   35 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 693  407  536  538 
 0321 3012 0132 0132
   0   42   63   21 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 619  409  537  539 
 1302 3120 0132 0132
   0   42   28   63 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 491  600  538  536 
 1023 2103 0132 0132
   0   42   35   28 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 429  522  543  541 
 0132 2103 0132 0132
  33    5    8   14 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  11  393  540  542 
 0321 2031 0132 0132
  33    5   13    8 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 422  677  541  543 
 1023 1023 0132 0132
  33    5   58   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 199  807  542  540 
 0132 1023 0132 0132
  33    5   14   58 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 719   68  547  545 
 1023 2031 0132 0132
   1   49   50   11 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 103  371  544  546 
 0213 2103 0132 0132
   1   49   25   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 310  296  545  547 
 0213 3012 0132 0132
   1   49    2   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 789   33  546  544 
 1302 2103 0132 0132
   1   49   11    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 199  807  551  549 
 1023 0132 0132 0132
  70   43   58   14 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 417  306  548  550 
 0213 1023 0132 0132
  70   43   23   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 447  773  549  551 
 0213 2031 0132 0132
  70   43   40   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 659  325  550  548 
 0132 3012 0132 0132
  70   43   14   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 516  804  555  553 
 1302 3120 0132 0132
  14   11   64   70 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 524  275  552  554 
 1230 1023 0132 0132
  14   11   56   64 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 791   50  553  555 
 1023 0132 0132 0132
  14   11   63   56 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 284  324  554  552 
 0321 1023 0132 0132
  14   11   70   63 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 684  793  559  557 
 1023 2031 0132 0132
   6   20   22   17 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 747  797  556  558 
 0132 2031 0132 0132
   6   20    4   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 211  399  557  559 
 0213 3012 0132 0132
   6   20   56    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 608   23  558  556 
 1302 0132 0132 0132
   6   20   17   56 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  12  695  563  561 
 1230 0132 0132 0132
  49   17   62    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 261  765  560  562 
 0132 2103 0132 0132
  49   17   47   62 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 124  716  561  563 
 0321 0132 0132 0132
  49   17   50   47 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 470  103  562  560 
 0213 2103 0132 0132
  49   17    3   50 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 420  346  567  565 
 0321 2031 0132 0132
  32   48   66   28 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 425  277  564  566 
 0213 2031 0132 0132
  32   48   59   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 359  697  565  567 
 1302 0132 0132 0132
  32   48   42   59 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 618  490  566  564 
 1302 3120 0132 0132
  32   48   28   42 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 630   37  571  569 
 0321 0132 0132 0132
  10   29   58   48 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 806  305  568  570 
 1302 3012 0132 0132
  10   29   70   58 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 701   70  569  571 
 1302 2103 0132 0132
  10   29   19   70 
  0  1 -1  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 726  358  570  568 
 0132 1023 0132 0132
  10   29   48   19 
  0  0  0  0  1  0 -1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 382  663  575  573 
 0321 3012 0132 0132
  68   15   27   65 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 735  606  572  574 
 0321 3012 0132 0132
  68   15   71   27 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 454  589  573  575 
 0132 1023 0132 0132
  68   15   54   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 599  474  574  572 
 1023 3012 0132 0132
  68   15   65   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 510  256  579  577 
 0321 3012 0132 0132
  31   51   24   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 354  438  576  578 
 0213 3120 0132 0132
  31   51    0   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 478  406  577  579 
 1230 0132 0132 0132
  31   51   55    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 758  427  578  576 
 1230 3012 0132 0132
  31   51   59   55 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 612  206  583  581 
 1230 1023 0132 0132
   2   41   40   44 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 163  512  580  582 
 1230 3120 0132 0132
   2   41   36   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 113  610  581  583 
 0132 1023 0132 0132
   2   41   18   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 673  168  582  580 
 0132 3012 0132 0132
   2   41   44   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 367  777  587  585 
 0321 2103 0132 0132
  25   37   34   52 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 104  323  584  586 
 0321 3012 0132 0132
  25   37   69   34 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 255  391  585  587 
 1023 2031 0132 0132
  25   37   33   69 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 193  369  586  584 
 0321 0132 0132 0132
  25   37   52   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 803  273  591  589 
 1023 0132 0132 0132
  16   68   71   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 574  155  588  590 
 1023 0132 0132 0132
  16   68   54   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 736   28  589  591 
 0321 2103 0132 0132
  16   68    9   54 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 462  146  590  588 
 0321 3120 0132 0132
  16   68   53    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 360  487  595  593 
 0321 2031 0132 0132
  47   69   23   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 320  138  592  594 
 0132 3012 0132 0132
  47   69   34   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 105  730  593  595 
 0321 3120 0132 0132
  47   69   39   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 289  150  594  592 
 0321 1023 0132 0132
  47   69   12   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 448  503  599  597 
 0321 3012 0132 0132
  15   23   26   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 138  767  596  598 
 1230 2103 0132 0132
  15   23   47   26 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 487  740  597  599 
 1302 3120 0132 0132
  15   23   54   47 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 419  575  598  596 
 0132 1023 0132 0132
  15   23   65   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   2  539  603  601 
 1302 2103 0132 0132
  35   58    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 479  355  600  602 
 1230 2031 0132 0132
  35   58   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 677  179  601  603 
 1230 1023 0132 0132
  35   58   13   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 422   45  602  600 
 0213 3120 0132 0132
  35   58   28   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6  456  607  605 
 0213 2031 0132 0132
  57   71   30    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 800   18  604  606 
 1302 1023 0132 0132
  57   71   68   30 
  0 -1  0  1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 573  291  605  607 
 1230 0132 0132 0132
  57   71   27   68 
  0  1 -1  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 439  690  606  604 
 0132 1023 0132 0132
  57   71    0   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 637  559  611  609 
 1230 2031 0132 0132
  17    2   56   20 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 231  200  608  610 
 1023 2031 0132 0132
  17    2   36   56 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 582   60  609  611 
 1023 0132 0132 0132
  17    2   18   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 298   13  610  608 
 0132 3012 0132 0132
  17    2   20   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 250  580  615  613 
 1023 3012 0132 0132
  44   52   41   40 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 776  621  612  614 
 0213 2103 0132 0132
  44   52   35   41 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43  128  613  615 
 0132 3120 0132 0132
  44   52   45   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 710  811  614  612 
 0321 2031 0132 0132
  44   52   40   45 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  50  106  619  617 
 0213 0132 0132 0132
  28   56   39   63 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 202  628  616  618 
 0132 3012 0132 0132
  28   56   48   39 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 379  567  617  619 
 1023 2031 0132 0132
  28   56   42   48 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 791  538  618  616 
 0321 2031 0132 0132
  28   56   63   42 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 413  173  623  621 
 0213 3012 0132 0132
  35   64   41   16 
  0  1  0 -1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 672  613  620  622 
 0321 2103 0132 0132
  35   64   44   41 
  0  0  1 -1  1  0 -1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 648   25  621  623 
 0132 2103 0132 0132
  35   64    7   44 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 209  497  622  620 
 1230 2103 0132 0132
  35   64   16    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 335  380  627  625 
 0213 3012 0132 0132
  11   43   65   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 418  525  624  626 
 1302 3012 0132 0132
  11   43   51   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 245  178  625  627 
 1230 0132 0132 0132
  11   43   45   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 708  216  626  624 
 0321 3120 0132 0132
  11   43   37   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 617  460  631  629 
 1230 1023 0132 0132
   9   48   39   28 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 149  495  628  630 
 1302 2031 0132 0132
   9   48   29   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 568  705  629  631 
 0321 1023 0132 0132
   9   48   58   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 423    2  630  628 
 0213 1023 0132 0132
   9   48   28   58 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 514   95  635  633 
 0321 3012 0132 0132
  22   38   67   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 336  793  632  634 
 0321 3120 0132 0132
  22   38    6   67 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 652  798  633  635 
 0132 1023 0132 0132
  22   38   12    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 499  212  634  632 
 0213 2103 0132 0132
  22   38   13   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 376  208  639  637 
 1302 3012 0132 0132
  20   42   56   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 790  608  636  638 
 0132 3012 0132 0132
  20   42    2   56 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 446  321  637  639 
 1023 0132 0132 0132
  20   42   23    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 351   29  638  636 
 1302 2031 0132 0132
  20   42   16   23 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 654  347  643  641 
 1230 0132 0132 0132
  64   57   32   69 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 181   88  640  642 
 0132 1023 0132 0132
  64   57    3   32 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 750  672  641  643 
 1302 3120 0132 0132
  64   57   44    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 401  649  642  640 
 1023 1023 0132 0132
  64   57   69   44 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 469  680  647  645 
 1023 2031 0132 0132
  12   55   50   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  74  485  644  646 
 1302 1023 0132 0132
  12   55   16   50 
  0  0  0  0  2  0  0 -2 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 145  499  645  647 
 0132 3120 0132 0132
  12   55   38   16 
  0  1  0 -1  0  0  2 -2  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 457  655  646  644 
 1230 2031 0132 0132
  12   55   57   38 
  0 -1  1  0 -2  0  2  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 622  441  651  649 
 0132 2103 0132 0132
  31   64   44    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 643  205  648  650 
 1023 0132 0132 0132
  31   64   69   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 390  255  649  651 
 0321 1023 0132 0132
  31   64   33   69 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 667  394  650  648 
 1230 2103 0132 0132
  31   64    7   33 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 634  363  655  653 
 0132 2031 0132 0132
  69   38    6   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 227  232  652  654 
 1302 3012 0132 0132
  69   38   32    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 122  640  653  655 
 1230 3012 0132 0132
  69   38   57   32 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 647  289  654  652 
 1302 3120 0132 0132
  69   38   12   57 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 711  810  659  657 
 0213 3012 0132 0132
  71   43   45   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 245  803  656  658 
 0213 2031 0132 0132
  71   43   53   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  96  273  657  659 
 0213 3012 0132 0132
  71   43   14   53 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 551  732  658  656 
 0132 3120 0132 0132
  71   43   40   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 221   64  663  661 
 1023 1023 0132 0132
   8   27   41   65 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 160  281  660  662 
 0213 3012 0132 0132
   8   27   39   41 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 291  814  661  663 
 0321 2103 0132 0132
   8   27   68   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 572  770  662  660 
 1230 3120 0132 0132
   8   27   65   68 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 111  805  667  665 
 1302 1023 0132 0132
  33    4   29   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 670  195  664  666 
 1230 1023 0132 0132
  33    4   30   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 135  157  665  667 
 1302 1023 0132 0132
  33    4    7   30 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 210  651  666  664 
 1230 3012 0132 0132
  33    4   64    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 301  700  671  669 
 0213 2103 0132 0132
  29   61   19   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 115  727  668  670 
 1302 1023 0132 0132
  29   61   30   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17  665  669  671 
 1302 3012 0132 0132
  29   61    4   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 747  796  670  668 
 1023 3012 0132 0132
  29   61   22    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 621  642  675  673 
 0321 3120 0132 0132
   3   41   44   64 
  0  1  0 -1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 583  186  672  674 
 0132 0132 0132 0132
   3   41   18   44 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  64  333  673  675 
 1230 3012 0132 0132
   3   41   65   18 
  0 -1  1  0 -1  0  0  1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 221  108  674  672 
 0213 2031 0132 0132
   3   41   64   65 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 159  228  679  677 
 0132 1023 0132 0132
  51   33   13   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 542  602  676  678 
 1023 3012 0132 0132
  51   33   58   13 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 706  416  677  679 
 1023 0132 0132 0132
  51   33   54   58 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 126  509  678  676 
 1023 2103 0132 0132
  51   33   36   54 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 644  719  683  681 
 1302 3012 0132 0132
  11   57   12   50 
  0  0  0  0 -1  0  2 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 290  215  680  682 
 1023 3012 0132 0132
  11   57   27   12 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 689  383  681  683 
 0132 2103 0132 0132
  11   57   10   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 749   71  682  680 
 0213 1023 0132 0132
  11   57   50   10 
  0  0  0  0  2  0  0 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 387  556  687  685 
 1302 1023 0132 0132
  20   66   22   17 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 213   84  684  686 
 0213 3120 0132 0132
  20   66   27   22 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 248  786  685  687 
 0321 3012 0132 0132
  20   66   62   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 262   12  686  684 
 0213 1023 0132 0132
  20   66   17   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36  305  691  689 
 1302 0132 0132 0132
  20   57   10   58 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 682  786  688  690 
 0132 3120 0132 0132
  20   57   27   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 607   84  689  691 
 1023 3012 0132 0132
  20   57    0   27 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 476    1  690  688 
 1230 3120 0132 0132
  20   57   58    0 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 373  696  695  693 
 1302 1023 0132 0132
  49   21   42    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 537  788  692  694 
 0321 2031 0132 0132
  49   21   63   42 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 431  760  693  695 
 1230 3012 0132 0132
  49   21   62   63 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 507  560  694  692 
 1230 0132 0132 0132
  49   21    3   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 692  181  699  697 
 1023 2103 0132 0132
  32   49   42    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 533  566  696  698 
 1302 0132 0132 0132
  32   49   59   42 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 257  511  697  699 
 0213 2031 0132 0132
  32   49   24   59 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 100   88  698  696 
 1302 3120 0132 0132
  32   49    3   24 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 292  668  703  701 
 1230 2103 0132 0132
  19   24   29   22 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  90  570  700  702 
 1023 2031 0132 0132
  19   24   70   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 774  315  701  703 
 1023 3012 0132 0132
  19   24   26   70 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 269   94  702  700 
 0132 3120 0132 0132
  19   24   22   26 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 505  194  707  705 
 0213 1023 0132 0132
  33    9   29   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 630  806  704  706 
 1023 1023 0132 0132
  33    9   58   29 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31  678  705  707 
 1023 1023 0132 0132
  33    9   54   58 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 737  369  706  704 
 0321 2031 0132 0132
  33    9   52   54 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 627  795  711  709 
 0321 0132 0132 0132
  67   45   37   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 193  366  708  710 
 1023 3012 0132 0132
  67   45   52   37 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 615  531  709  711 
 0321 2031 0132 0132
  67   45   40   52 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 656  444  710  708 
 0213 2031 0132 0132
  67   45   43   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  53   27  715  713 
 1302 2031 0132 0132
  10    6   15   60 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 233  381  712  714 
 1302 0132 0132 0132
  10    6   37   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 794  366  713  715 
 1302 0132 0132 0132
  10    6   67   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 337  241  714  712 
 0321 3012 0132 0132
  10    6   60   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 484  562  719  717 
 0132 0132 0132 0132
  49   12   47   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 151  341  716  718 
 0321 0132 0132 0132
  49   12   45   47 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 177  219  717  719 
 1302 3120 0132 0132
  49   12   11   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 680  544  718  716 
 1230 1023 0132 0132
  49   12   50   11 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 352  777  723  721 
 0132 3012 0132 0132
  52    0   35   25 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 536   40  720  722 
 1023 1023 0132 0132
  52    0   21   35 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 116   81  721  723 
 0213 3120 0132 0132
  52    0    1   21 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 296  368  722  720 
 1023 2103 0132 0132
  52    0   25    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 195  800  727  725 
 1302 3012 0132 0132
  71   29   45   30 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 148  809  724  726 
 1023 2031 0132 0132
  71   29   48   45 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 571  378  725  727 
 0132 3012 0132 0132
  71   29   19   48 
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 669    7  726  724 
 1023 3012 0132 0132
  71   29   30   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 114  779  731  729 
 0321 0132 0132 0132
  34   36   61   41 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 742  783  728  730 
 1302 3012 0132 0132
  34   36   47   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 203  594  729  731 
 1230 3120 0132 0132
  34   36   39   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 163  282  730  728 
 0321 2031 0132 0132
  34   36   41   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 436  659  735  733 
 0321 3120 0132 0132
  14   27   40   71 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 249  326  732  734 
 0132 1023 0132 0132
  14   27   62   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 787  328  733  735 
 0321 1023 0132 0132
  14   27   15   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 573   55  734  732 
 0321 3120 0132 0132
  14   27   71   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 590  812  739  737 
 0321 3120 0132 0132
  67   54    9   68 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 707  528  736  738 
 0321 3012 0132 0132
  67   54   52    9 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 276  365  737  739 
 1023 2031 0132 0132
  67   54   59   52 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 474  535  738  736 
 1230 3120 0132 0132
  67   54   68   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 453  598  743  741 
 0321 3120 0132 0132
  47   32   54   15 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 508  126  740  742 
 1302 1023 0132 0132
  47   32   36   54 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 120  729  741  743 
 1023 2031 0132 0132
  47   32   61   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 489  329  742  740 
 0213 0132 0132 0132
  47   32   15   61 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  87   98  747  745 
 1230 3120 0132 0132
  61   20   25   22 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 323  778  744  746 
 1023 2103 0132 0132
  61   20   34   25 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 316  783  745  747 
 0132 2103 0132 0132
  61   20    4   34 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 557  671  746  744 
 0132 1023 0132 0132
  61   20   22    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 240   24  751  749 
 0321 2031 0132 0132
  44   50   10   60 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 683   39  748  750 
 0213 3120 0132 0132
  44   50   57   10 
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 469  642  749  751 
 0213 2031 0132 0132
  44   50    3   57 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 102  187  750  748 
 1230 3120 0132 0132
  44   50   60    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 276  424  755  753 
 0321 3012 0132 0132
  55   52   59   66 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 364  757  752  754 
 0132 0132 0132 0132
  55   52   34   59 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 776  282  753  755 
 1230 0132 0132 0132
  55   52   41   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 251  415  754  752 
 1023 2031 0132 0132
  55   52   66   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 782  435  759  757 
 1023 3120 0132 0132
  55    4   34   46 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 316  753  756  758 
 1302 0132 0132 0132
  55    4   59   34 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 472  579  757  759 
 1230 3012 0132 0132
  55    4   51   59 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 396  247  758  756 
 1302 3120 0132 0132
  55    4   46   51 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 694  218  763  761 
 1230 3012 0132 0132
  30   62   63   49 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 327  459  760  762 
 1302 2103 0132 0132
  30   62   38   63 
  0  1  0 -1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  59  157  761  763 
 0132 3120 0132 0132
  30   62    7   38 
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 765  132  762  760 
 0321 3120 0132 0132
  30   62   49    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 784  328  767  765 
 0213 0132 0132 0132
  47    7   62   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 763  561  764  766 
 0321 2103 0132 0132
  47    7   49   62 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 258  342  765  767 
 1023 3120 0132 0132
  47    7   26   49 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  47  597  766  764 
 0213 2103 0132 0132
  47    7   15   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 237   19  771  769 
 0213 3120 0132 0132
  68   21    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 428   10  768  770 
 0321 3012 0132 0132
  68   21    8    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 450  663  769  771 
 0213 3120 0132 0132
  68   21   65    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 110  473  770  768 
 0321 2031 0132 0132
  68   21    4   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 207  437  775  773 
 1230 0132 0132 0132
  24   23   40   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 550  141  772  774 
 1302 1023 0132 0132
  24   23   70   40 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 139  702  773  775 
 1302 1023 0132 0132
  24   23   26   70 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 448  259  774  772 
 1302 1023 0132 0132
  24   23   31   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 613  754  779  777 
 0213 3012 0132 0132
  34   35   52   41 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 720  584  776  778 
 1230 2103 0132 0132
  34   35   25   52 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 188  745  777  779 
 0321 2103 0132 0132
  34   35   61   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 172  728  778  776 
 0213 0132 0132 0132
  34   35   41   61 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 330   16  783  781 
 1023 0132 0132 0132
   4   47    5   61 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 267  236  780  782 
 1230 2031 0132 0132
   4   47   46    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 137  756  781  783 
 0213 1023 0132 0132
   4   47   34   46 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 729  746  782  780 
 1230 2103 0132 0132
   4   47   61   34 
  0 -1  0  1  0  0  1 -1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 764   27  787  785 
 0213 2103 0132 0132
  10   62    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  58  318  784  786 
 0132 3012 0132 0132
  10   62   20    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 686  689  785  787 
 1230 3120 0132 0132
  10   62   27   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 734  382  786  784 
 0321 0132 0132 0132
  10   62   15   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 693  219  791  789 
 1302 2031 0132 0132
  11   42   49   63 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 533  547  788  790 
 0213 2031 0132 0132
  11   42    2   49 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 637  230  789  791 
 0132 3120 0132 0132
  11   42   56    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 619  554  790  788 
 0321 1023 0132 0132
  11   42   63   56 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 384  300  795  793 
 1302 3120 0132 0132
  67   17   22   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 556  633  792  794 
 1302 3120 0132 0132
  67   17    6   22 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 253  714  793  795 
 1302 2031 0132 0132
  67   17   37    6 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 335  708  794  792 
 1023 0132 0132 0132
  67   17   43   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 671  110  799  797 
 1230 3120 0132 0132
  21   22    4   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 557  237  796  798 
 1302 2103 0132 0132
  21   22    6    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 634  362  797  799 
 1023 3012 0132 0132
  21   22   12    6 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 295   41  798  796 
 1023 3120 0132 0132
  21   22   29   12 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 724  605  803  801 
 1230 2031 0132 0132
  68   45   30   71 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 218  132  800  802 
 1023 1023 0132 0132
  68   45   49   30 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 340  311  801  803 
 1230 2103 0132 0132
  68   45   53   49 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 657  588  802  800 
 1302 1023 0132 0132
  68   45   71   53 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 390  552  807  805 
 1230 3120 0132 0132
  70   33   64   14 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 664   90  804  806 
 1023 2031 0132 0132
  70   33   29   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 705  569  805  807 
 1023 2031 0132 0132
  70   33   58   29 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 543  548  806  804 
 1023 0132 0132 0132
  70   33   14   58 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 265  442  811  809 
 0132 3120 0132 0132
  31   45   48   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 725   21  808  810 
 1302 2031 0132 0132
  31   45   71   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 656  437  809  811 
 1230 2031 0132 0132
  31   45   40   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 615  206  810  808 
 1302 0132 0132 0132
  31   45   44   40 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 338  736  815  813 
 0321 3120 0132 0132
  68   60    9   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 492  461  812  814 
 0213 2031 0132 0132
  68   60   39    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  48  662  813  815 
 0321 2103 0132 0132
  68   60    8   39 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 242    9  814  812 
 0132 2031 0132 0132
  68   60   67    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000



==> anc/universal_tets_2_plus_0_zeta_0010_tets_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  10.14941606
oriented_manifold
CS_unknown

5 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

10
   8    9    5    3 
 0321 1230 0321 0132
   0    4    3    1 
  0  0 -1  1 -1  0  1  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3    7    8    9 
 3201 2031 1023 0213
   1    2    0    4 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7    5    9    3 
 3012 2031 2310 2310
   2    3    4    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2    6    0    1 
 3201 2031 0132 2310
   0    4    2    3 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7    9    5    8 
 2103 2031 2310 0321
   2    4    3    0 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2    4    0    6 
 1302 3201 0321 2031
   0    1    2    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3    5    8    7 
 1302 1302 1230 2031
   1    3    0    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1    6    4    2 
 1302 1302 2103 1230
   3    4    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0    4    1    6 
 0321 0321 1023 3012
   2    1    3    4 
  0  1 -1  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4    2    0    1 
 1302 3201 3012 0213
   1    0    2    3 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_tets_2_plus_1_zeta_0028_tets_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  28.41836498
oriented_manifold
CS_unknown

8 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

28
  14   12   25   18 
 3201 1230 1302 3120
   0    7    6    3 
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24   17   22   23 
 3120 3012 3120 3120
   1    2    7    0 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5    8   22   21 
 1230 3012 0213 3201
   0    6    5    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   19   26   11 
 3012 0213 0132 3012
   2    4    7    6 
  0  0  1 -1  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   26   14   10 
 3012 3012 3120 1023
   1    3    4    6 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19    2   15   14 
 0132 3012 0132 3201
   1    7    6    5 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   23    8    7 
 3012 0213 0132 0213
   3    5    2    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   27   12    6 
 1023 0132 0213 0213
   3    2    5    6 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2   10   25    6 
 1230 0213 2031 0132
   3    5    1    0 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   10   12   13 
 1302 3120 1230 3120
   0    2    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17    9    8    4 
 1302 3120 0213 1023
   3    1    4    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23    9    3   16 
 3201 2031 1230 1023
   4    7    3    2 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22    7    0    9 
 3012 0213 3012 3012
   3    0    2    6 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   21   24   20 
 3120 0213 3120 0132
   5    2    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23    5    4    0 
 1023 2310 3120 2310
   6    3    7    1 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16   20   17    5 
 2031 2103 3120 0132
   1    7    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   25   15   11 
 2103 3120 1302 1023
   7    4    3    5 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1   10   15   18 
 1230 2031 3120 0132
   4    7    0    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0   21   17    3 
 3120 1023 0132 1230
   4    7    6    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5    7    3   24 
 0132 1023 0213 1230
   2    7    5    6 
  0  0  0  0  0  0 -1  1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26   15   13    6 
 2031 2103 0132 1230
   5    2    1    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18    2   13   27 
 1023 2310 0213 3120
   5    4    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26    2    1   12 
 1023 0213 3120 1230
   0    2    6    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1   14    6   11 
 3120 1023 0213 2310
   3    2    7    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   25   13    1 
 3012 1230 3120 3120
   0    2    7    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0   16   24    8 
 2031 3120 3012 1302
   5    0    3    7 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4   22   20    3 
 1230 1023 1302 0132
   2    4    6    1 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21    7   16    4 
 3120 0132 2103 1230
   3    4    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_tets_2_plus_2_zeta_0120_tets_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  121.79299277
oriented_manifold
CS_unknown

20 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

120
  12   84   57   80 
 1302 3012 2310 0213
   0    8    7   15 
  0 -1  0  1 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17    9   84   62 
 0213 0213 0321 3201
   1    0    2    7 
  0 -1  0  1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103   60  106   70 
 1230 3201 0213 1023
   2   12   19   13 
  0  0  0  0 -1  0  1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -2  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81   95  115   92 
 0213 1023 3201 0132
   3    1   18   13 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5   45   22  118 
 3120 1230 2310 2031
   4   19    6    5 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6   75   28    4 
 2103 3120 0321 3120
   5   19    6   11 
  0  1  0 -1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96   55    5   60 
 3012 2103 2103 2031
   6   19    2   11 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  65   77   80   44 
 3120 1230 1302 1023
   7    9   11    8 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35   80  110   31 
 2103 2103 2103 3120
   8   18    0    9 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  55   63    1   47 
 2031 3012 0213 3120
   1    2   11    7 
  0  0  1 -1  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104  117  102   35 
 0213 1230 2103 3201
   9   17    0   14 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15   65   28   66 
 1230 0132 2031 3201
   8    5   16   11 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39    0   73   68 
 2310 2031 1230 2031
   7   10   15    8 
  0  0  0  0 -1  0  1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82   48   37   45 
 1302 0213 1302 1230
   4   18    6    9 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   36   86   79 
 2031 1230 1302 0132
  10   12    7    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  29   11   47   90 
 1302 3012 2310 2103
  11    1    5   16 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89   47  108   96 
 0213 2310 1302 2310
  11   17    2   16 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1   88   14   70 
 0213 1023 1302 0132
  12    2    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91  110   65   67 
 0132 2103 0321 2031
   8   16   13    9 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87  103  115   59 
 0321 0321 1023 0321
  13   14   12    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51  100   68   26 
 2310 3201 0321 0321
  10   15   14    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24   93  115   51 
 2103 1302 0132 1230
  14   13   15    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23    4   32   46 
 0132 3201 0132 2031
   5   12    4   19 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22   52   40  103 
 0132 1230 1023 1230
   3   12   19    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69   25   21   67 
 3120 1023 2103 1302
  15   13   16    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24   29   98  107 
 1023 1023 1023 2103
   4   15   16    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104   20   99   74 
 1230 0321 0132 3120
  10   17   14   15 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97   78   62   31 
 0132 0213 2103 2103
   0   18    5    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109   30    5   11 
 2103 2103 0321 1302
   5   11    8   19 
  0  0  0  0 -1  0  1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25   15   97   46 
 1023 2031 3012 2310
   5    4   16    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32   28   57   31 
 1302 2103 3201 3201
   8    0    5   19 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8   30  111   27 
 3120 2310 2103 2103
   5   18    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70   30  113   22 
 1023 2031 1230 0132
   5   12   19    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92   37   42   52 
 1023 0213 0213 2103
  17    3    4   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 118   48   98   68 
 0132 2310 2031 2310
   7   15    6    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  37   10    8  114 
 1302 2310 2103 3012
   0   18   17    9 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68   55   14  119 
 3012 0321 3012 2031
   2   10    6    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   35   33   85 
 2031 2031 0213 2310
  17    4    9   18 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88   40   49   48 
 2031 3120 2103 0321
   4    9    7   12 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  99   66   12   67 
 1230 3201 3201 2103
   8   15   16   10 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64   38   23   79 
 1023 3120 1023 1230
  12    3    7    4 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 102   75   44   71 
 1230 2310 3012 0132
   6    9   14   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  94   33   53   74 
 1023 0213 1023 1302
  17   10    3   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  66   86   56   46 
 3201 3201 1230 0213
  12    5   16   10 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  55   41   48    7 
 0132 1230 3201 1023
   9    7   11    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   54    4   97 
 3012 0213 3012 3012
   5    4   18    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  29   22   49   43 
 3201 1302 3012 0213
  12   16    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   15   69   16 
 3120 3201 2310 3201
  16    2   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  44   38   13   34 
 2310 0321 0213 3201
   4    6    7    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38   46   91   85 
 2103 1230 1230 0132
  16    9    4   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  52   58  118  107 
 1023 3201 1230 1230
  15    4   17   19 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21   61   20   71 
 3012 1230 3201 0321
   6   14   13   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105   50   23   33 
 3201 1023 3012 2103
   4    3   17   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114  119   42   89 
 3120 0321 1023 0213
  10   17    2   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119  100   45  111 
 2103 2031 0213 2103
   5   18   10    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  44    6    9   36 
 0132 2103 1302 0321
   2    7    6   11 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  100   87   43 
 0213 3120 0213 3012
  10   12    5   14 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30    0   76   58 
 2310 3201 3201 3120
  15   19    0    8 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  57  104   50  101 
 3120 2310 2310 0213
  17   19    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117   19   71   91 
 3120 0321 2103 3201
  13    9   12   14 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  83    6    2   61 
 3201 1302 2310 2310
  19   13    6    2 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  2 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  60   76   51  118 
 3201 3120 3012 1302
  15    6   19   13 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27    1   81  114 
 2103 2310 0132 2031
   2   18    0    1 
  0  1 -1  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   64  116   77 
 1230 0321 2103 2310
   3   11    7    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  98   40   92   63 
 0321 1023 0132 0321
   3    1    7    4 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108   11   18    7 
 3012 0132 0321 3120
   8    9   11   16 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111   11   39   43 
 1023 2310 2310 2310
  16   10    5    8 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  76   18   24   39 
 2310 1302 2031 2103
  16   15    8   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34   12   20   36 
 3201 1302 0321 1230
  10    6    7   15 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106   47   81   24 
 2310 3201 2310 3120
   1   13   16    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 101   32   17    2 
 0321 1023 0132 1023
  12    2   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59   51   41   82 
 2103 0321 0132 0213
   6    9   13   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 102   74  105  116 
 2031 0321 2310 2103
   3   11   14   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  79   94   77   12 
 1302 1302 0132 3012
   8    7   10    3 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26   87   42   72 
 3120 1230 2031 0321
   3   17   14   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100    5   90   41 
 3012 3120 2310 3201
  11   14    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  57   61   67  112 
 2310 3120 3201 0132
  13    8   19   15 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63  109    7   73 
 3201 0321 3012 0132
   8    7    3   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90   93   27  113 
 2031 3012 0213 0132
   0    5   14    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40   73   14   87 
 3012 2031 0132 0213
  10   12    3    7 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7    8   88    0 
 2031 2103 2310 0213
   0    7    8    9 
  0  1  0 -1  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3   69   83   62 
 0213 3201 1302 0132
   2   18    1   13 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 110   13   83   71 
 2031 2031 0213 0213
   6   13    9   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81   82  119   60 
 2031 0213 3201 2310
   6    2   13   18 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0   93    1   98 
 1230 2103 0321 3201
   1    7   15    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  37  107   49  108 
 3201 0132 0132 2031
  16    9   17    4 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  14  106   43   89 
 2031 1302 2310 3012
  16   10    2   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   56   74   79 
 0321 0213 3012 0213
  10    3   12   14 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   80   38  117 
 1023 3201 1302 1230
   9   12    0    7 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16   99   86   53 
 0213 0213 1230 0213
  10    2   17   16 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116   75   78   15 
 2310 3201 1302 2103
   5    1   11   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   59  106   49 
 0132 2310 2103 3012
  12   16    9   13 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97   33    3   64 
 3201 1023 0132 0132
   3    1    4   18 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  78   84  104   21 
 1230 2103 0321 2031
  15   14    1    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  95   42  111   73 
 3012 1023 0321 2031
  10    8    3   18 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3  110  112   94 
 1023 2310 1230 1230
   8    3   18   13 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16  105  101    6 
 3201 1230 2310 1230
  19    2   11   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   29   45   92 
 0132 1230 1230 2310
   4   18    1    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64   84   25   34 
 0321 2310 1023 1302
  15    4    7    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107   39   89   26 
 2310 3012 0213 0132
  10   17   15   16 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  54   56   20   75 
 1302 3120 2310 1230
  14    6    5   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70   96  114   58 
 0321 3201 1302 0213
  17    0   19    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10   41   72  108 
 2103 3012 1302 1302
  11   17    9   14 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23    2  112   19 
 3012 3012 0213 0321
  13    3   12   19 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10   26   93   58 
 0213 3012 0321 3201
  15    0   17   14 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109   72   96   52 
 0321 3201 3012 2310
  17   19    3   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91    2   69   86 
 2103 0213 3201 2031
   2   16   12   13 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  50   85   99   25 
 3012 0132 3201 2103
  16   15    4   17 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16   85  102   65 
 2031 1302 2031 1230
   9   11   16   17 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  112   28   77 
 0321 1023 2103 0321
   8   11    3   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8   18   82   95 
 2103 2103 1302 3201
  13   18    8    9 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31   66   94   54 
 2103 1023 0321 2103
  10   18    5    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109  103   76   95 
 1023 0213 0132 3012
  13    8    3   19 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  117   78   32 
 0213 3120 0132 3012
   0    5   12   14 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 101   62   35   53 
 2031 1302 1230 3120
  18   17    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3  116   19   21 
 2310 0132 1023 0132
  14   13    1    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63  115   90   72 
 2103 0132 3201 2103
  14   11    3    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88  113   10   59 
 3012 3120 3012 3120
  14    9   12    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34    4   61   50 
 0132 1302 2031 3012
  19   15    4    6 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  83   36   54   53 
 2310 1302 2103 0321
  10   18    2    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_tets_3_plus_0_zeta_0054_tets_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  54.80684675
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

54
  48   19   15    1 
 1302 0132 0321 1023
   0    1    2   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31   35   40    0 
 1302 1302 3120 1023
   1    0    2    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   31   34   23 
 3012 0321 3201 2031
   2    3    6    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43   14   31   12 
 2031 3012 0321 2103
   2    0    9    4 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  52    9   26   48 
 3012 1230 1302 1230
   3   11    1    5 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22   34   37   14 
 0321 1230 3012 2031
   4    8    2   11 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49   38   52   32 
 1023 1230 2103 2310
   5    1    9    8 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36   44   40   33 
 1023 1230 1230 3201
   0    5    7    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22   35   36   23 
 1023 2103 3201 3120
   6    7    2    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   40    4   17 
 1230 2103 3012 3012
   5    3    6    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   25   44   12 
 0321 0321 1302 1302
   0    7    9   10 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10   38   21   13 
 0321 0132 3201 1230
   8   10    9    7 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   28   10    3 
 2031 3120 2031 2103
   9    0    2    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   50   14   47 
 3012 1230 2031 3120
   4    8   10    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3    5   49   13 
 1230 1302 3201 1302
   8    9    4    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46   25    0   42 
 2103 0213 0321 2031
   0   11   10    1 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42   37   43   33 
 3201 1023 2031 2310
   5    0   11    4 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45   30    9    2 
 2310 0213 1230 1230
   3    6    4    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23   29   20   44 
 2310 3201 1302 2031
  10    6    7    3 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22    0   12   33 
 3012 0132 1302 3012
   0    7   11    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18    9   51   27 
 2031 3012 2031 3201
   1   10    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   46   22   29 
 2310 1302 1023 2031
  11    7   10    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5    8   21   19 
 0321 1023 1023 1230
   7   11    2    8 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8    2   18   28 
 3120 1302 3201 1023
   3    7    2    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31   42   44   47 
 0213 3012 2031 2031
  10    6    4    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   32   15   10 
 0213 0213 0213 0321
   0   10    9    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4   33   29   53 
 2031 0321 0132 0213
   7    3    5   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25   20   39   50 
 0213 2310 3120 2031
   3    9   10    1 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39   12   53   23 
 0321 3120 0213 1023
   7    3    2    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41   21   18   26 
 1230 1302 2310 0132
   7    3   11   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43   53   17   50 
 0132 2031 0213 2103
   3    4    9    5 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24    1    3    2 
 0213 2031 0321 0321
   2    4    6    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6   40   25   43 
 3201 1023 0213 0321
   0    9    5    1 
  0 -1  0  1  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16    7   19   26 
 3201 2310 1230 0321
   7   11    5    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2   48    5   41 
 2310 2310 3012 3120
  11    4    3    2 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51    8   49    1 
 0213 2103 1023 2031
   2    1    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8    7   45   38 
 2310 1023 0213 1023
   5    8    7    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16    5   45   52 
 1023 1230 2031 3201
   8    5   11    4 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53   11    6   36 
 2103 0132 3012 1023
   8    5    7    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   48   27   49 
 0321 3201 3120 0213
   1    9    2    3 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32    9    1    7 
 1023 2103 3120 3012
   6    0    5    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34   29   42   50 
 3120 3012 3120 3120
  10    4    3   11 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24   15   41   16 
 1230 1302 3120 2310
  11    4    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30   32    3   16 
 0132 0321 1302 1302
   0    4    5    9 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10   18    7   24 
 2031 1302 3012 1302
   6    0   10    7 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47   36   17   37 
 2310 0213 3201 1302
   5    4    8    6 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  52   51   15   21 
 2031 0132 2103 2031
  10   11    8    1 
  0  0 -1  1  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   24   45   51 
 3120 1302 3201 1302
   6    8   10    4 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4    0   39   34 
 3012 2031 2310 3201
   2    3   11    1 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  14    6   35   39 
 2310 1023 1023 0213
   1    2    9    8 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41   27   13   30 
 3120 1302 3012 2103
   9    4    3   10 
  0  1 -1  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35   46   47   20 
 0213 0132 2031 1302
  10    6    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6   37   46    4 
 2103 2310 1302 1230
  11    1    5    8 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30   28   38   26 
 1302 0213 2103 0213
   7    5    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_tets_3_plus_1_zeta_0182_tets_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  184.71937237
oriented_manifold
CS_unknown

28 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

182
  95   38  115   17 
 2103 1302 2031 2310
   0   23   21    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62   96  152  160 
 1230 3012 3201 3012
   1   24    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39    5  124  167 
 3201 3120 0321 3120
   2   18   22    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61   51  112  162 
 3201 3120 1023 3201
   3   21    5    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  101  140   48 
 2103 1023 1230 1302
   3   19   25   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74    2   36   84 
 3120 3120 3201 0132
   4    6   22    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74   61  175   97 
 0213 0213 1230 0213
   5   22    6   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105   73  112   95 
 1230 0213 3012 2031
   6   21    9   20 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  65   35   98   83 
 3012 2031 3012 2031
   7   18    8   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164  151   25   54 
 0321 3201 2031 3012
   8   16   17   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127   41  138   23 
 2103 1302 0213 0321
   4    9   23   15 
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72   94  137   91 
 2310 1230 1023 3012
   9   16   22   10 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  76   15   21  128 
 1230 0213 3120 1230
  10    7    0   13 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 125   88   36  112 
 0132 1302 2031 3120
   6    3   20    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31   58  119  129 
 1230 2310 0132 0213
  11   10   17   18 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  164   12  129 
 0132 0321 0213 2310
  10    0   17   13 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  98   44   68   48 
 3120 0132 0132 2031
   4   25   19   18 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0   30   79   52 
 3201 0321 2031 3120
  12   21    0   23 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22   24   31   20 
 2103 2310 2031 2310
  10   18   14   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 159  165  181  101 
 3120 0132 3201 3201
  12   25    1   14 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18  155   50   21 
 3201 0213 2310 1230
   7   14   10   18 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   47   12   70 
 3012 1023 3120 2310
  13    7   14   10 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 124   67   18  170 
 1302 1302 2103 3012
  14   18    2   15 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  95   10   84  173 
 0213 0321 0132 0213
   4    6   23    9 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 172  127   33   18 
 2103 3120 0213 3201
  15   14   10   23 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122   78   99    9 
 2103 2103 2310 1302
  16   13    8   20 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93   76   42  117 
 1023 2031 2310 3120
   7   25    0    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 126   63  132   71 
 1302 1023 3201 0213
  17   19    0   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 159   58  121   68 
 0132 2103 3120 3120
  11   25   18    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  106   63   37 
 1230 1302 0321 0213
  11   27   26   17 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  163  181   17 
 3012 3120 3012 0321
  12   23    0   25 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87   14   69   18 
 2031 3012 2031 1302
  18   15   10   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64   70   86  165 
 3012 2310 0213 1023
  13   12   14   20 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 181   24  130   64 
 2310 0213 2031 3012
  15   12   14   23 
  0 -1  0  1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136  128  126  117 
 0321 3120 0321 2031
   0   19    7    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8  122  176  136 
 1302 3120 2103 0321
  20   19    7    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5  145  123   13 
 2310 2103 3120 1302
   3    2    6    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 153   77  139   29 
 3120 0321 2310 0213
  11   26   27    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 126   59  150    0 
 3012 0132 1302 2031
  21    0    9   27 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68  119   77    2 
 1023 3120 3120 2310
  22    4   18   11 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70  156   88   73 
 2031 1230 1023 0321
   6   20    7   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  130  139   10 
 0213 1023 1023 2031
  23    4   15   26 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 156   26   51   97 
 0132 3201 2031 0132
   5    6    7   25 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107   77   66  175 
 1023 0132 1302 3120
  11    5   22   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69   16  138  124 
 1023 0132 0321 1230
   4   15   18   19 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138  136  134   53 
 0321 0213 0321 1302
  20   15    9   19 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  54  107  147   91 
 1023 2031 2310 1023
  22   16   27    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21  172  146  152 
 1023 2310 3201 2103
  24   13   14   10 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92   16    4  145 
 1023 1302 2031 1230
  25    3    4   19 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107   97   60   83 
 3120 3120 1230 2310
   7    8   22    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 156   20  159   98 
 1230 3201 3120 0132
  18   25    7   14 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  75    3  145   42 
 1230 3120 0132 1302
   6   25    5    3 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   89   86   57 
 3120 2310 0132 2310
  13   21    0   12 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108  137   45  105 
 3201 1302 2031 3012
   9   20   16   15 
  0  0  1 -1  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132   46    9  174 
 2310 1023 1230 1023
  16   17   27    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151   58  169   65 
 1302 0213 0213 0132
  18    8   17    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  123  109  124 
 0213 1302 2103 0213
   2   15    4   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  52   62  150   76 
 3201 3201 0321 1302
   5    0   13   21 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106   28   55   14 
 0213 2103 0213 3201
  18   17   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91   38  105  111 
 1023 0132 2103 0132
  21   16   27    9 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122   96   76   49 
 3201 1302 1230 3012
   5    7    8   13 
  0 -1  1  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90   62    6    3 
 2031 3012 0213 2310
   5    6   21   24 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61    1   57  166 
 1230 3012 2310 0321
  13   21   24    5 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   66   29  129 
 1023 1302 0321 0132
  11   17    0   27 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67  134   33   32 
 0132 2103 1230 1230
  12   14   20   15 
  0  0  0  0  0  0 -1  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132   69   55    8 
 1023 2031 0132 1230
  18    8   19   17 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43  150   93   63 
 2031 3120 2103 2031
   0   11   27    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  108   88   22 
 0132 3012 2310 2031
   2   14   15   20 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   39  120   16 
 3120 1023 1023 0132
   4   25   18   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  65   44  149   31 
 1302 1023 1023 1302
  15   17   18   19 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21  122   40   32 
 3201 3012 1302 3201
  20   14   13    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  149   89   27 
 0213 0132 3120 0213
  17    0   19   12 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  146   11  178 
 0321 1230 3201 2031
  10   22   24   16 
  0 -1  0  1  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136   40    7  100 
 3120 0321 0213 1023
   6    9    7   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6  177   80    5 
 0213 0132 2031 3120
   2    6   22   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121   51  168  101 
 3012 3012 3120 1023
   3    1   25    5 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26   12   57   60 
 1302 3012 2031 3012
  13    5    7    0 
  0  1 -1  0  1  0  0 -1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116   43   39   37 
 2031 0132 3120 0321
  11    4   27   22 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108   25  125  147 
 1302 2103 0213 0132
   8    2   16   20 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  148  104   17 
 2103 2310 0132 1302
  21   23   12   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113   88  135   74 
 3012 1023 1302 1302
   6   24    2   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107  162  141  168 
 2103 3201 3201 3201
   3    8    5   27 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93  120  171   30 
 3201 2103 3201 1230
  23    0   25   11 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49    8  167  155 
 3201 1302 1230 3201
  18   22    7    8 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100  116    5   23 
 2103 0321 0132 0132
   4    6    9   22 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 125  169  168  103 
 3120 3012 1302 2031
   1    3    2    8 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 131   32   99   52 
 0132 0213 3120 0132
  13   21   12   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164  137   31  157 
 1230 2103 1302 1230
  15   17   16   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80   67   40   13 
 1023 3201 1023 2031
  20    6    2   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15  161   71   52 
 0132 3120 3120 3201
  12    0   13   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104   95   61  135 
 2310 2310 1302 1302
   6   24   23   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116   59   11   46 
 0132 1023 1230 1023
  16   22   27    9 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180   48  141  153 
 3120 1023 3120 3201
   3   27    4   19 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  66   26  121   82 
 2103 1023 1302 2310
  25   11    0    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100  155   11  128 
 1023 1302 3012 1023
  10    9    7   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23    7    0   90 
 0213 1302 2103 3201
  21   23    6    9 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1  151  168   60 
 1230 3012 2031 2031
   8    5   13    1 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100   49   42    6 
 0132 3120 0132 0213
   5    6   22    7 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117    8   50   16 
 2103 1230 0132 3120
  18   25   19    7 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166   25   86  105 
 2310 3201 3120 0213
  20   21   16   13 
  0  0 -1  1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97   94   84   73 
 0132 1023 2103 1023
   9    6    7   22 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4   19  158   75 
 1023 2310 3201 1023
   1    3   25   12 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135  156  181  173 
 3012 2310 2031 3120
  25   23    6   14 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 110   85  123  158 
 2031 1302 3201 2031
   3   26    1    2 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144  143   90   79 
 2310 2103 3201 0132
  21   23   26   24 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59    7   53   99 
 2103 3012 1230 0213
  20   16   21    9 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  58  142  179   29 
 0213 1230 1023 2031
  26   11   17    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46   43   81   49 
 1302 1023 2103 3120
   5    8   22   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67   78  109   53 
 1230 2031 0132 2310
  16   15   20    2 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  118  157  108 
 2103 1230 3120 0132
  16   15    2   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  179  103  118 
 2103 1023 1302 0321
  26    2   24    1 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  133   59  143 
 0132 1023 0132 2103
  21   16   26   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13    7    3  131 
 3120 1230 1023 1023
  21    3   20    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 170  152  110   80 
 0132 2103 2103 1230
  24    2   14    1 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 171  172  144  178 
 2103 2103 0213 3120
  24   11   10   23 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 128  171  127    0 
 2031 3120 0132 1302
  23    9    0   10 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91  180   77   84 
 0132 2031 1302 0321
   4   22    9   27 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26   34   98  163 
 3120 1302 2103 1023
  19   25    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  110  109  143 
 3120 0321 3012 0132
  26   16   24    2 
  0  0  0  0 -1  0  0  1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 155   39  178   14 
 0132 3120 1230 0132
  11   10   18   22 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139   82   68  173 
 3012 2103 1023 3012
  25    4   23   11 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93  160   28   75 
 2031 3012 3120 1230
   1   25    5   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70   35   25   60 
 1230 3120 2103 2310
   8   13    7   20 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  153   36   56 
 2310 0213 3120 2031
   4    2   26    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  44   22    2   56 
 3012 2031 0321 0213
   2    4   15   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   78  176   85 
 0132 0213 3012 3120
   8    3    2   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180   27   34   38 
 2310 2031 0321 1230
   0    9   27   19 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137   24   10  115 
 0132 3120 2103 0132
  23    9   10   15 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12   34  115   94 
 3012 3120 1302 1023
   9   10    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15  171   63   14 
 3201 1302 0132 0213
  11   17   10    0 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  154   79   33 
 1023 3012 2103 1302
  12   23   15   26 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  86  140  148  112 
 0132 1230 3201 1023
   3   21   20   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   65   54  141 
 2310 1023 3201 2103
   8   27   19   17 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  153  162  148 
 1023 3012 3201 3201
   3   21   26   27 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149   64   45  140 
 0321 2103 0321 3201
  20   19   12   15 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80  172   90  102 
 2031 3012 2031 1230
  23    6   14   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34   35   45   73 
 0321 0321 0213 3120
  20    9    7   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127   87   11   53 
 0132 2103 1023 2031
  16    9   15   10 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45   10   44  180 
 0321 0213 0321 2031
   4   19    9   15 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144   37   41  120 
 0321 3201 1023 1230
   4   23   11   26 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 176  134  131    4 
 3012 2310 3012 3012
  12    3   19   20 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  176   92  132 
 2310 1230 3120 2103
  19   27    8    3 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154  161  106  158 
 1230 1230 3012 3012
   1   26   12   17 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166  104  118  111 
 0132 2103 0132 2103
  26   16   21   24 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  114  104  179 
 0321 0213 3201 2103
  24   26   11   23 
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48   36  173   51 
 3012 2103 2310 0132
   6   25    3    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47  166   72  164 
 2310 1302 3012 3012
  16   10   13   24 
  0  0  0  0  0  0  1 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177   46   78  167 
 2031 3201 0132 0321
   8    2   22   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 131  133  158   79 
 2310 2310 0132 3201
  26   12   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134   71   69  154 
 0321 0132 1023 0132
  17   15   12   19 
  0 -1  1  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38   66   57  162 
 2031 3120 0321 0213
   5   21   27    0 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96   55    9  161 
 1230 2031 2310 0213
  17   13    1    8 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1  113  165   47 
 2310 2103 2103 2103
  14   13   24    1 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133   92  123   37 
 1230 2310 0213 3120
   4   26   27    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  142  149  157 
 1230 3012 0132 2103
  17   15   26   12 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119   83   20   94 
 0132 2310 0213 2031
   7   10   22   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42   50   40  102 
 0132 3012 3012 3201
  14    6   25    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87  174  109  154 
 3012 3201 3120 2103
  26   15   17   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 101  103  142  148 
 2310 1302 1230 0132
  26   12    3    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28  170   50   19 
 0132 3120 3120 3120
  14   25    1   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121  179    1  175 
 1230 2103 1230 0132
  24    5   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 165   89  142  151 
 2310 3120 3012 0213
  17    1   13   12 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133    3   81  150 
 2310 2310 2310 0213
   5   27   21    3 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71   30    4  117 
 0213 3120 2103 1023
  25   19    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   87  146   15 
 0321 3012 1230 0321
  10   13   17   16 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 152   19  161   32 
 2103 0132 3201 1023
  12   13   14    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 143   62   99  146 
 0132 0321 3201 2031
  13   16   24   21 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2  147  169   83 
 3120 0321 2031 3012
   8   18   22    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85   81   75   96 
 2031 2310 3120 1302
   5    1    8    3 
  0  0 -1  1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85   55  170  167 
 1230 0213 0132 1302
  18    2    8    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  159   22  169 
 0132 3120 1230 0132
  18    2    1   14 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  115  114  129 
 2310 3120 2103 2031
  10   11    0   23 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135  114   24   47 
 1230 2103 2103 3201
  10   14   24   23 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 102  145  120   23 
 3120 3201 1230 0213
   4   23    6   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111   29  157   54 
 0132 3012 2310 1023
  17   16   27   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43  178  160    6 
 3120 3201 0132 3012
  24    5   22   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35  125  141  140 
 2103 1230 3012 1230
   3   19   20    8 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72   74  147  118 
 0321 0132 1302 3120
   2   16   24   22 
  0  0  1 -1  0  0 -1  1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114   72  175  119 
 3120 1302 2310 3012
  22   11   10   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 110  160  106  144 
 1023 2103 1023 2103
  11   26   24    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116  138  126   92 
 1302 1302 3201 3120
  19   27    4    9 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   30   33  102 
 2310 1230 3201 1302
  23   14   25   12 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_tets_3_plus_2_zeta_0570_tets_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  578.51671565
oriented_manifold
CS_unknown

60 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

570
 272   17  491  112 
 1230 2103 2031 0321
   0   18   14    3 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 469  405  186   42 
 0321 2103 3120 3120
   1   41   30   48 
  0 -1  0  1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 186  493  468  502 
 1023 0132 3201 3201
   2   48   56    1 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180   55   26   33 
 2031 0132 2031 2103
   3   10   27   24 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87  497  303  562 
 2310 1302 1230 3120
   4   19   44   26 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 539  235  274  130 
 2103 2103 0321 3012
   5   34   46   42 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48  477  185  314 
 3012 3120 3012 1230
   6   36   17   44 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  84  245  141  296 
 2103 0321 2031 1023
   7   17   38   34 
  0 -1  0  1  0  0  1 -1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 563  109  196  259 
 0321 3120 1230 3201
   8   22   10   42 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220   34   99   75 
 1023 3201 2103 3120
   3   58   28   20 
  0 -1  1  0 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 499  399  460  431 
 3012 1230 1302 1023
   9   31   30   40 
  0  0  0  0 -1  0  1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  457   22  244 
 0213 0132 3120 2031
  10   20   42   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 523  459  193  359 
 3120 2310 3201 0132
  11   25   52   54 
  0 -1  0  1 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 391  160  198  274 
 2031 2103 0213 0213
   5   22   42   14 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 373  364  123  238 
 2310 3012 0132 3120
  12   46   32   55 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 129  112  526  246 
 3012 0213 1230 3012
   0   31    7   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   24  184  222 
 1230 1023 3012 0321
  13   54   48   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114    0  243  463 
 0321 2103 3201 2103
  14    5    0    3 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 392   16  183  264 
 3120 3012 3120 2031
  15    8   54   48 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 452  237  240  267 
 3120 3012 0321 3201
  16   33   51   49 
  0 -1  0  1 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357   48  440  132 
 1023 1230 3201 3201
  17   12   19   36 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 406  396  305  272 
 2103 2310 1302 2310
  18   14   27   39 
  0  1  0 -1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33  176   11   99 
 0321 1023 3120 0321
  19   20    3   10 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485  489  533  482 
 0321 3012 1302 0321
  20    6   21   42 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16  197  462  380 
 1023 3012 3120 0321
  21   13   48   15 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 250   68  190  525 
 3120 1023 0213 0132
  22   13   33   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 545  529  150    3 
 0213 1302 2310 1302
  10   24    3   29 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 458   65  535  231 
 0321 3012 2310 3012
  23   41   22   53 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 276  195  524  215 
 0132 3201 0132 2031
  24   47   48   14 
  0  0  0  0 -1  0  1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 376  158   30  408 
 3201 2103 2310 1302
   1   38   52   25 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 315   29  382  352 
 1302 3201 3201 1230
  25   18    1   38 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62  288   38   44 
 2310 0132 2031 3201
  17    1   33   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 511  335  258  534 
 0213 3012 1302 3120
  26   22    2    9 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  214   78    3 
 0321 1023 2031 2103
  27   10    3   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  441    9  466 
 1302 0132 2310 0213
  28   20   50    3 
  0  0 -1  1  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 462  175  125  249 
 0213 1230 3012 0321
  29   45   13   21 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 257  325   71  499 
 0132 0213 3012 1230
  30   40   10   17 
  0  0  1 -1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 282  516  219  127 
 3120 2310 0321 0321
  31    4   47   21 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71  556  405   31 
 0321 1023 2031 1302
   1   30   17   50 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 424  536  263   68 
 3120 1230 3012 0132
  16   22   29   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117  554   59  385 
 3201 3012 1302 1230
  32   14    7   48 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 370  194  377  433 
 0132 2031 2031 3012
  28   43   58   13 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1   62  484  419 
 3120 2103 3201 1023
   4   41   30    1 
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  277  539  104 
 0132 3012 2103 1302
   6   34   54   42 
  0  0 -1  1  0  0  1 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 470   31  440  428 
 1302 2310 0213 1023
  33   12    1   17 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 239  542  312  285 
 3012 3012 2310 2103
  34   37    8   53 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 554  496  439  311 
 1230 3012 2310 1230
  35   48   32   34 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 316  371  417  455 
 0213 0132 1230 0213
   2   58   49   52 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87  569   20    6 
 0213 0213 3012 1230
  36   17   44   19 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121  456  394  541 
 0132 2103 0321 2031
  37    9   40   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 219  400   96  513 
 3120 1230 1230 3120
  38   21    9   31 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 115  558  238  513 
 3012 0213 3012 0213
  12    9   21   32 
  0  0 -1  1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 299  211  140  216 
 1302 3120 2031 3201
  39   35   45   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 531  457   87  341 
 3120 1302 0213 3201
  26   17   10   19 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 265  279  107  126 
 3120 3201 1023 3201
  40   16    6   28 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 492    3  272  524 
 3012 0132 0321 3201
   3   14   24   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136  161  484  425 
 0213 1302 2310 1302
  41    4   28   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 522  286  307  451 
 3012 0213 0321 1230
   3   55   53    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 351   63  508  303 
 1302 1302 3012 2310
  19   57    4    0 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40  276  558  317 
 2031 0132 1302 2103
  21   32   48   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 544  248  483  567 
 0132 1230 0132 2310
  37   24   43   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 263  121  537  553 
 0213 2310 3201 0213
  43   23    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 355   42   31  144 
 1023 2103 3201 1302
  30   33    4    1 
  0  1  0 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97  289  403   58 
 0321 2103 3201 2031
   4   19    0   11 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 189  265  145  464 
 2310 2031 2103 1302
   6   39   25   16 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27  319  424  542 
 1230 1302 3120 1023
   8   22   53   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137  467  274  204 
 3201 1302 0213 3012
   5   22   38   34 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 152  326  329  156 
 3012 1230 1023 2031
  32   57   33   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25  383   39  298 
 1023 1023 0132 0213
  16   22   33   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 438  106  544  131 
 3012 2031 2031 1302
  11   51   46   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 553  115  394  322 
 2031 3120 2103 0132
  44   43   32    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38   36  283  173 
 0321 1230 1023 0132
  40   50   17   30 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 480  305  367  112 
 0213 1230 0213 3120
  18    7   14   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308   84  257  169 
 2103 2031 0132 2103
  45   40   34   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 514  235  174  415 
 2031 0213 0321 3120
  46   19   59   42 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9  324   76  194 
 3120 3012 0132 0321
  47   58   28    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 451  520  450   75 
 3012 3201 0321 0132
  47   58    3   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  345  100  294 
 1230 1302 1302 1023
  29   35   23   52 
  0  0  0  0  1  0 -1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 178  153  268   33 
 1302 2103 3012 1302
  10   20   27   56 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180  546  544  171 
 0132 1023 3120 0132
  43   24   27   51 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 466  254  161  226 
 1023 1302 1023 2310
  41   28   20    6 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302  301  469  183 
 0213 1023 1230 0213
  48   30    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 322  316  421  402 
 1302 1302 2310 2310
  49   32   44   58 
  0 -1  1  0  0  0 -1  1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 532  251  411  185 
 2310 0321 1023 3120
   6   24   44   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  73  467    7  471 
 1302 0132 2103 0321
  38   17   45   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  114  176   97 
 0321 0321 0132 0321
  45   19    0    3 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 206  167  210  270 
 2103 1230 3120 2103
  36   15   59   25 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48   53    4  412 
 0213 0213 3201 2103
  26   44   17   19 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 367  444  341  310 
 0321 2031 1302 2031
  51   26    7   17 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 417  137  122  511 
 0132 2103 3201 2103
  22    2   38   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 403  187  131  164 
 3120 3012 0132 0321
  46   11   19   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 272  214  503  262 
 3201 0321 2031 2310
  50   18    3   27 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  376  225  557 
 2103 0132 1230 2103
  52   20   15   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 498  237  503  396 
 0132 0132 1023 1230
  27   18   16   49 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 540  149  321  103 
 1023 0132 3201 0321
   8   54   42   49 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 204  511  400  263 
 3201 3120 3201 1302
   9   16   22   38 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  489  228   50 
 0321 0213 2031 3012
  31   38   21   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63   85  280  414 
 0321 0321 1023 1230
  45   11    0   19 
  0  0 -1  1 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 192  537  550  233 
 2031 2103 1230 0132
  23   15   27   43 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   22  212  332 
 2103 0321 1023 1023
  19   58    3   20 
  0  0  0  0 -1  0  1  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  77  105  565  157 
 2031 0321 3012 3201
   1   29   52   35 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 142  226  309  256 
 2031 1302 2103 1302
  20   56    7   41 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 564  295  472  170 
 1023 3201 0321 3201
  53   59   57   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43   94  392  196 
 0132 0321 1302 1302
   8   34   42   54 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  141   43  314 
 1230 3201 2031 0132
  54    6   17   34 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 344  408  468  100 
 0321 1302 1023 0321
   1   35   52    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69  123  362  236 
 1302 2031 1230 0321
  55   24   11   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 377  475   54  121 
 1302 0213 1023 0321
  16   40   43   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 374  536  396  537 
 3012 1302 3120 1023
  16   27   23   39 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154    8  149  244 
 2310 3120 3120 3120
  42   31   10    8 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 273  458  389  261 
 2031 3120 0132 3201
  41   14   22   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357  167  200  170 
 0213 2031 0321 3120
  53   19   59   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72    0   15  385 
 3120 0321 0213 0321
   0    7   14   18 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 400  498  129  382 
 3120 1230 2310 2103
  18   38   16   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  369  393   85 
 0321 3201 3201 0321
  45    3    0    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384   70  348   51 
 0213 3120 0213 1230
   9   21   32   44 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 482  197  327  224 
 3012 2103 0132 0321
  15   20   50   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 195  480  142   40 
 3012 2310 3201 2310
   7   48   14   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 344  353  131  427 
 1230 0132 0213 1023
  46   52   35   51 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  375  153  180 
 0213 1230 2031 0321
  10   27   51    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 319  491  526  239 
 2103 0132 0321 3120
  18    8   53    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49  107  460   61 
 0132 0321 0132 3201
  16    9   43   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  366  386  350 
 2310 1302 2031 3120
  13   58    2   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106  253  164   14 
 1302 1230 1023 0132
  12   46   55   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 567  301  532  478 
 1023 2103 2103 1302
   8   44   37   24 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166   35  216  281 
 1230 1230 0321 1302
  45   39   21   29 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 162   54  349  447 
 3120 2310 0213 3120
   6   55   16   40 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 429   37  289  229 
 3201 0321 1302 0321
  31   11   47    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149  526  498  501 
 3201 0132 1230 1302
  18   49    8   31 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 296  113  228   15 
 0132 3201 2310 1230
  31    7   18   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 353  313    5  496 
 2031 0213 1230 2031
  34   46   35    5 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 459  118   69   90 
 0213 0213 2031 0132
  46   11   52   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471   20  531  280 
 0213 2310 0321 3120
  19   45   12   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138  453  391  305 
 0213 2310 2103 0321
  26   14   39   42 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 532  404  300  345 
 3201 0213 1302 2310
  52    8   29   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 253  522  493  428 
 0132 2103 2103 2031
   1   12   55   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  429  517  168 
 0213 0213 1302 3201
  47   28    4   25 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 551   89  245   66 
 3201 2103 2103 2310
  38   34   22   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133  227  485  337 
 0213 1302 2031 3120
  21   39   14   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 333  155  294  420 
 0132 2310 0213 1023
  35   23   57   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  155  271   52 
 2031 2103 0213 1302
  35   37   39   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 241  444  104    7 
 2031 1230 2310 1302
  17   34    7   54 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117  207  101  186 
 2310 1302 1302 2103
  56   41   48    7 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  492  406  208 
 2103 0132 1230 0132
  14   12   36   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  351   62  179 
 2103 0321 2031 0213
   4   30    0   33 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  447  536  166 
 2103 0132 3201 0213
  29   39    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 564  279  234  449 
 0213 1023 2310 3201
  28   57   50   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  188  209  475 
 2031 1023 2103 3201
  28   51   16    5 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 292  191  333  398 
 0213 0321 0213 3201
  56   39   54   57 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 397   94  109  128 
 3120 0132 3120 2310
   8   31   49   42 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302   26  532  259 
 2103 3201 0213 1302
  29    8   10   24 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203  463  144  172 
 0132 0213 2103 1302
   0   30    5   33 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 452  540  435   67 
 2103 1230 1023 1230
  57   33   49   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 354   78  423  119 
 3120 2103 1230 1302
  27    2   10   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 499  461  109  302 
 2310 2103 3201 1023
   8   10   30   31 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 442  140  453  139 
 3012 2103 1302 3201
  39   57   35   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 221   67  351  202 
 1302 1302 3201 0321
  57    0   32   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 355  100  158  404 
 0213 2310 0132 0213
  52    4   29    1 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 484   29  359  157 
 2310 2103 3201 0132
  52    4    1   25 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 408  493  470  284 
 0321 1302 3120 2103
  12   38    2    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243   13  227  465 
 1023 2103 2310 0132
  42   47    5   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 507  265   80   56 
 3012 0132 1023 2031
  28   41   25    6 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 269  460  342  126 
 3201 2103 2310 3120
  40   55   16   31 
  0  1  0 -1  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 377  456  410  407 
 2103 1230 1302 1023
  45   13   43   40 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 280   90  123  415 
 1230 0321 1023 3012
  46   12   19   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 512  569  370  322 
 2103 2310 3120 2103
  58   43   44   36 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485  125  251  145 
 1302 3012 1023 0213
  29    6   39   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  422   86  181 
 1302 2310 3012 1230
  25   36   53   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  136  282  363 
 3120 2310 1302 2310
   4   13   28   47 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 456  299  312   73 
 3012 1302 2103 2103
  34   40   45   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  102  508  514 
 3120 2310 0321 2031
  57   19   59   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 492  192   79  512 
 0132 1023 0132 1230
  43   24   36   27 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  356  151  369 
 3120 0213 2031 1023
   5    0   15   30 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 477  308   71  279 
 0132 1023 0132 3201
  40   50    6   17 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11  187   74  533 
 0213 3201 0321 0213
  46   42   20   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 250  282   35  347 
 2031 0213 3012 2310
  21   29    4   13 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  529  531   85 
 1023 3201 3012 0132
  45   19    3   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 412  478  381  561 
 0213 0132 0132 2103
  37   26   44   18 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 309   78  233  374 
 3012 2031 3012 0132
  27   23   56   20 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 461  431  289  144 
 2103 3120 2031 0213
   4    0   30   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  79  119    3  368 
 0132 0321 1302 3012
  10   24   51   27 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 167  458  365  507 
 3012 3201 0321 0132
  41   25   36   53 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 564  329  555  334 
 3012 3120 2103 1230
  49   59   50   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  494   18   81 
 1302 1023 3120 0213
  48    8   30   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 474   16  346  210 
 2103 1230 2103 2310
  54   36   15   13 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  83    6  446  512 
 3120 1230 1023 3201
  36   24   44    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 255    2    1  142 
 1302 1023 3120 2103
  48   41   56    1 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90  223  174  212 
 1230 0213 2310 3120
  20   19   52   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 147  205  517  265 
 1023 0132 2310 3012
  25   28   16    5 
  0  1  0 -1  0  0  1 -1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 530  396   64  382 
 3201 3120 3201 0321
  16   25   18   39 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 249   25  259  366 
 3120 0213 2031 2310
  22   10   13   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 435  222  379  148 
 0132 1230 1302 0321
  56   57   54   13 
  0 -1  0  1  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 171  270   98  474 
 1023 1023 1302 0213
  15   43   36   27 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12  378  398  464 
 2310 3012 2031 3201
  39   54   25   11 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41   75  350  168 
 1302 0321 0321 3120
  47   13   28   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 389  469   28  117 
 2103 1230 2310 1230
  48   14   41   24 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 542  274  103    8 
 2103 1023 2031 3012
  42    8   22   34 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24  116  317  494 
 1230 2103 3012 0132
  50   48   15   21 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 273   13  463  298 
 1230 0213 1302 3120
   5   33   22   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  562  316  569 
 3012 2310 0213 1230
  44   58   19   52 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 569  332  111  323 
 1023 3201 0321 3012
  53   36   58   19 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 397  229  450  269 
 0213 1302 1230 2310
  55   49   31   47 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 387  156  260  420 
 3012 0321 3012 2031
  57   23   32    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  267  481  288 
 0132 0321 0132 1230
  51   30   33    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 205  298   66   95 
 0132 2103 1230 2310
  22   38   16    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 204  188  382  297 
 0132 0132 3120 3201
  25   38    5   16 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297  336   86  356 
 2103 1023 2103 2103
  59   15    5   25 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 506  241  222  142 
 1023 2031 2103 2031
  48   56    7   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 440  273  143  218 
 3201 0321 0132 3120
  14   12   33   36 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 147  487  353  213 
 2103 1023 3201 3120
  35   51   28    5 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 184  521   86  523 
 3201 2103 3120 1302
  25   15   54   36 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 445   52  378  248 
 3201 3120 0213 1023
  37   11   45   39 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 187  225   99  199 
 3120 3012 1023 1230
  58   19   52   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  442  568  310 
 3120 2031 3012 0213
  26   51   28   35 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33   34  224   91 
 1023 2031 2103 0321
  50   27    3   20 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 301   28  331  483 
 2031 1302 3012 3012
  47   37   24   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 294   52  125  473 
 2103 2310 0321 1023
  45   29   35   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 258  425  497  419 
 3201 3012 1302 1302
   4    9   41   26 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 208  221  558  364 
 3120 0321 3012 1302
  32   12   33   14 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 348  431   37   50 
 3201 0213 0321 3120
  31   21    9    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 226    9  278  433 
 2031 1023 0321 1230
  58    7   28   20 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 463  156  385  218 
 1230 2031 1230 0321
  32   14   33    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207   16  191  502 
 2103 0321 3012 1023
  13   56   48   54 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  454  187  557 
 2031 0132 0213 1230
  20   52   23   46 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  116  233  242 
 2103 0321 1302 2103
  15   27   50   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  278  417   92 
 1230 2310 3012 3012
  38   52   20   58 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80  413  220  101 
 3201 1023 1302 2031
   7   20   41   28 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 516  160  276  138 
 2031 3201 2031 2031
  14   21   42   47 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  129  278   96 
 3120 3201 2103 1302
  38   20   31    7 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  127  519  201 
 3012 0321 3201 2031
  31   55   47   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 522  443  342  295 
 2310 2031 2103 1230
  40   56   53   55 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 263  510   27  258 
 3012 3120 1230 0321
  41   22    9   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 346  527  440  314 
 3120 2031 3120 3201
  17   36   54   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  178   98  557 
 2031 1230 0132 3012
  23   15   20   27 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 363  146  379  377 
 2310 3201 0213 3120
  40   13   28   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 465    5   74  432 
 1230 2103 0213 1302
  46   59    5   42 
  0 -1  0  1  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 483  106  520  229 
 0321 0321 1302 1230
  55   47   11   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   93  546  340 
 1230 0132 2310 2103
  27   51   49   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  14   51  486  275 
 3120 1230 0132 1302
   9   46   32   12 
  0 -1  1  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 120  476  478   45 
 3120 0132 0132 1230
  37    8   53   18 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 326  383   19  269 
 1023 1302 0321 0321
  16   49   55   33 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207  554  141  392 
 1302 0321 1302 3201
  34   54   48    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 270  518  334  224 
 2310 3201 3012 2103
  50   27   15   59 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  160  524  324 
 2310 1023 1302 3201
  47    3    5   14 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109   11  489  268 
 3120 1302 3012 0132
  20   31   10   42 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137  278  488    7 
 2103 3120 1023 0321
   7   34   38   58 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 436  289   15  266 
 2103 1230 1230 0213
  31    7   11    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 295  535  260  333 
 1023 2310 0321 1302
  23   57   56   53 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 456  414   60  211 
 0213 2310 3012 1023
  11   37   45   43 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 410   35  529  190 
 2031 0321 2103 3120
  29   10   13   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 560  355  175   25 
 3120 1302 1302 3120
  29   13   33    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  437  166   83 
 1302 2103 1023 0321
   6   29   44   21 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 465  306  555  397 
 3012 0213 2031 2031
  49   42   47   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135  519  123  515 
 0132 1302 3012 3012
  11   12   56   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 338  533  454   80 
 1302 1230 0132 2031
  20   41    6   46 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 365  186  535  522 
 3120 2031 1023 3120
  56   53    1   41 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 268  266  101  228 
 3012 2103 2031 3120
   7   20   31   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  531  410   73 
 0132 3012 1230 0132
  45   40   17   10 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  231  261  217 
 2031 0321 3120 2310
  41   26    9   22 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 424    8  150  190 
 0213 2310 2031 1302
  10   29   22    8 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 508  202  247  319 
 3120 1230 0321 2031
  23   53    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 480  110  258  391 
 2310 2310 3120 0213
  22   26   14   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91  556  286  509 
 3201 1230 3012 3201
   1    3   50   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61   39   95  231 
 0213 1230 2031 1230
  22    9   23   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 523   18  321  528 
 1230 1302 3012 2103
   8   52   15   54 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  161  188   54 
 1302 0132 1230 3120
  28   16    6   25 
  0 -1  1  0  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 506  256  519  246 
 3120 2103 3120 0213
  31   11    7   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 298   19  147  203 
 2310 2310 1302 0321
  51    5   33   16 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 479   78  244  256 
 0132 1230 0132 1230
  20   31   56   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 201  240  498  162 
 3201 0321 3012 2310
  16   31   55   49 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 192  291  242   86 
 1023 2103 3201 2103
  59   15   36   27 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 335  140  568  360 
 2103 0213 2103 3201
  35    2   37   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21    0   55   91 
 3201 3012 0321 2310
   3   27   18   14 
  0 -1  0  1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 525  198  110  208 
 1230 3012 1302 0321
  14   36   33   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 196   66    5   13 
 1023 0213 0321 0213
   5   42   22   34 
  0  0  0  0  0  0  1 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 510  304  238  553 
 3201 3120 2031 3120
  32    9   23   46 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   59  380  227 
 0132 0132 0132 1302
  21   47   14   48 
  0  0  1 -1  1  0 -1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43  485  464  292 
 1230 0213 3201 2103
  39   54   42    6 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 228  245  220  225 
 2103 3120 0321 3201
  58   20   38    7 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  173   54  466 
 1023 2310 2310 3012
   6   28   50   40 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132  164   97  445 
 3120 3012 1023 2031
  11   45   12   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 445  337  125  343 
 2031 3201 2031 0132
  21   45   12   39 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 168  380  175   37 
 2031 0213 0213 3120
  21    4   47   13 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 399  518   71  564 
 1023 3012 1023 1302
  50   40   59   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 513  418  511  159 
 1302 1230 1023 2103
   2   38   12    9 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 439  392  301   45 
 2103 1230 2031 2103
   8   37   34   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  262   57  491 
 1023 1230 0213 1302
   3   53   18    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 307  355  428  383 
 0321 0213 1302 2031
  33   55   29    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203   31  527  325 
 3012 0132 2031 3201
  17   51   30   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127   63  246  179 
 2031 2103 3012 1302
   0   31    4   11 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 399  543  432  486 
 0213 2103 1302 1302
  46   59    9   30 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 330  270  143  357 
 0132 2103 2103 3012
  36   12   59   27 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 148  453  540  277 
 0213 0213 2031 2103
  42   54   39   57 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426  433  475  310 
 2310 3120 3201 1230
  28   51    7   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 536  139  216   77 
 1302 0213 2103 1023
  35   29   23   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 230  247  102  379 
 3012 1023 2310 3012
  57   40   56   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 129  315  367    7 
 0132 1023 1230 1023
  17    7   38   18 
  0  0 -1  1  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 376  205  206  505 
 0321 2310 2103 2310
   5   15   38   25 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  204  267   68 
 3120 2103 3201 0213
  16   33   22    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 439   52  313  169 
 3012 2031 2031 2031
  45   34   37   35 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  501  321  316 
 2031 3120 1023 1302
  49   52   44    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  124  215  285 
 1023 2103 1302 1302
  37   48    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  368  150  154 
 0213 3120 2103 1023
  10    8   30   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  58  328  559    4 
 3201 2031 2310 3012
  26    4   19   57 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 420  275  496  427 
 2103 3120 0321 1230
  46   35   23   32 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21  133   72  381 
 2031 0321 3012 1230
  26   18   39   14 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 409  538  252  455 
 0321 3120 0213 1302
  49   47    2   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 287  545   57  565 
 0321 1230 0321 1302
   3    1   29   55 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 173  104   73  349 
 1023 3012 2103 1302
  34   40    6   17 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 101  454  535  178 
 2103 3201 2103 1230
  23   56   20   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 293   88  413  213 
 3012 1302 0321 0213
  26   28   51    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46  317  448  395 
 3012 3201 3201 0321
  50   35   48   32 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 169   45  472  443 
 2103 3201 0132 3201
  53   40   34   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 393  467  130  299 
 2031 2031 0213 1302
  34   35   45    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6  232  104  521 
 3012 2310 0132 0132
  54    6   36   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 296   30  556  470 
 1023 2031 1230 0213
   1   17   38   18 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47  199  300   82 
 0213 0213 2031 2031
  44   49   58   52 
  0  1  0 -1 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384  197  311   59 
 3120 1230 2310 2103
  48   32   21   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 322  433  504  488 
 0321 2310 0132 1230
   7   32   58   43 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 549  260  120   65 
 2103 1302 2103 2031
  53    8   23    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 418  409  541  335 
 3012 0321 2031 0213
  37    9    2   59 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  94  264  300  495 
 2310 1230 1023 0321
  52   49   54    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 318   82   70  165 
 0321 2031 0132 2103
  44   43   58   32 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 551  458  200  386 
 2103 0321 1230 3012
  36   58   22   53 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  75  243  517  487 
 1230 2310 0321 3201
   5   28    3   47 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 341  288   36  368 
 3012 2310 0213 2310
  30   10   51   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 364  240   67  421 
 3120 1023 3012 2310
  49   32   55   33 
  0  1  0 -1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96  430   92  116 
 0321 2031 2103 0132
  15   20   21   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 303  457  514  453 
 1302 3012 1230 0321
  42   57   26   19 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 402  182   67  448 
 1302 3120 1023 0132
  57   32   50   49 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  538  418  423 
 0132 2310 1302 2310
   2   12   27   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552  215  409  360 
 1230 1230 0213 0213
  37    2   48   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  451  200   99 
 2310 0213 2310 1023
  58   19    3   53 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  148  247  374 
 0132 0213 2031 3120
  56   23   39   57 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  242  503  538 
 3012 1230 1302 1302
  27   49   59   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  561  271  320 
 1230 2031 2103 0213
  37    2    9   26 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 206  517  566  465 
 1023 1302 1302 1230
  47   59    5   25 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138  558  281  406 
 3120 0321 2310 2310
  12   39   14   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 388  254  446  362 
 3012 2031 3012 3201
   6   24   46   41 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 451  443  551  548 
 1023 0213 2103 2103
  34   58   55   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119  538  371  237 
 0213 3012 3120 2103
  49   51   27    2 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88   53  375  325 
 2031 2310 1302 1230
  10   51   17   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 230  162  519  479 
 2103 3201 3012 1302
  31   56   40   55 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471  513  281  430 
 3201 1230 0132 3012
  21   45   38   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  118  568  371 
 0321 3012 0132 1023
  51    2   52   35 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  528  424   77 
 3201 3012 0213 2031
  23   29   52    8 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 184  435  525  232 
 2103 0132 3201 3120
  33   36   54   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 175  251  404  348 
 3201 2031 3201 3120
  44    4   21   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  115  497  219 
 3120 0213 3120 2310
   9    4   21   44 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 443  126  308  490 
 3012 0213 2031 1023
   6   34   55   40 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122  552  194  455 
 3120 0321 0321 3201
  47   58    2   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 156   58  560  144 
 2310 2031 0213 0321
   4   33    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30  286  365  476 
 3012 1023 1302 3120
  53   25   18    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  118  130  481 
 2310 0132 1302 3201
  46    5   51   35 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 366  547  502  153 
 2031 1023 0321 3120
  56    2   10   13 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 157   62  287  250 
 0213 1023 0213 2031
  33   29    4    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 518  432  172  206 
 3012 0132 0213 2103
   5   15   59   30 
  0  1 -1  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111   20  291  415 
 0213 1023 1230 0213
  12   59   19   36 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 549  183  461  172 
 0321 2031 0132 3120
  30    0   15    8 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 158  403   12  429 
 2310 1230 0132 2310
  11   25    4   52 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 468  271  439  331 
 1230 2310 1302 0213
  37   48    2   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 444  506  459  426 
 1230 1023 2310 2310
  11   51    7   54 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 411  338  490  106 
 3201 2310 3201 3012
  46   55   24    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 168  560  234  559 
 3201 3201 3201 0132
  57   28    4   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  14  428  218  326 
 1230 1230 2031 3120
  33   32   55   12 
  0  0  1 -1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  484  181  255 
 2031 2310 0321 3120
  41   53    1   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 190  534  354  122 
 3201 2310 1302 2031
   2   13   22   10 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88   72  412  296 
 0321 0213 3012 3012
  18   17    7   26 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 325  302  180  438 
 3201 3120 1230 2031
  24   51   30   10 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 505  434  114  172 
 1230 2103 2310 1023
   0    5   15   45 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  386  165  474 
 0132 3120 3120 1230
  36   43   13   58 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 495   47  340  344 
 2103 0132 3120 1023
   2   51   52   49 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 477  556  412  500 
 3012 0132 3120 0132
  18   44   50   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 496  490   14  548 
 3120 2103 3201 0321
  55   32   34   46 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 333  401  178  108 
 3120 3201 0132 1230
  27   23   39   56 
  0  0  1 -1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 341  568  119  534 
 2031 1230 3012 2031
   2   10   26   51 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297   92  523   29 
 0321 0132 2103 2310
  52   25   38   15 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 234  107  163   41 
 3120 2031 2103 1302
  43   13   28   40 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 193  211  530  416 
 1230 0213 3201 0132
  37   25   11   39 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 191  234  295  547 
 2031 0213 1230 0132
  40   56   13   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552   24  282  276 
 2031 0321 0213 0132
  21   47   48   13 
  0  1  0 -1  0  0 -1  1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 305  530  140  177 
 3012 3201 1302 0132
  37   26   18   39 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30  189  205  113 
 2310 0321 3120 2103
  16   38   18   25 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68  287  447  240 
 1023 1302 1230 2031
  55   16   33   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 115  437  402  317 
 0213 1230 0321 3120
  50   32   21   44 
  0  1 -1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40  112  504  221 
 3012 0321 3120 3012
   0   32   14    7 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 525  370  323  122 
 3012 3120 1230 1302
  58   22   13   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 504  550  553  202 
 0132 1230 2310 1230
  23   32    0   43 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 543  469  438  338 
 0213 0132 2103 1230
  24   46   41   30 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 492  446  195  110 
 2031 2310 2103 0132
  41   14   36   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85  508  332  491 
 0321 1023 3201 3120
  53    3    0   19 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133  563   13  261 
 2103 3201 1302 0213
  22   14   26   42 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  241  285   18 
 2031 2310 3012 3120
  48    8   54   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114  473  313  487 
 2310 2031 1302 1302
  35    5    3   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70  561   49  567 
 2103 2103 0321 2103
  37   43   44    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 468  311  509  405 
 3120 0321 0321 1230
  50    1   48   35 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93  189  108   21 
 3012 3120 3120 3201
  39   27   18   16 
  0  0  0  0  0  0  1 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 201  252  516  149 
 0213 1302 3201 3120
  42   31   49   47 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 515  148  506  193 
 0321 2310 3120 1302
  54   11   39   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  283   10  541 
 0213 1023 3012 3012
  40    9   59   30 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  95  460   50  113 
 2310 3201 3012 3120
  31   38   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 423  406  374  515 
 2031 3120 2310 2103
  39   56   12   27 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  329  384  500 
 3201 2031 0321 3120
  50   44   49   32 
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63  562  359   90 
 2310 0213 3012 3120
  52   11   19    4 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  562  134  157 
 2310 0132 0213 0213
  52   29    4   44 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 395    1  494   38 
 3012 2103 2031 1302
  30   50    1   48 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 337  401   21  143 
 3201 3120 2103 3012
  27   14   12   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 434  474  462  163 
 2310 3120 1230 1023
  13   45   43   15 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 159  417   29  105 
 0321 0213 2031 2031
  52    1    2   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 306  331  566  320 
 0321 0213 0321 0321
  37   59    2   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  547  249  257 
 2031 2103 1302 3012
  10   45   40   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 447  545   83  362 
 2310 2103 1023 2310
  24    6   55   29 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  367  372   87 
 0213 1230 3120 2103
  17   44   26   18 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 226  425  310  480 
 1023 2310 0321 3201
  26    7   41   28 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97  436  434  248 
 3012 2103 1302 3201
  43   45   11    0 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74  486  164  357 
 3120 2031 1230 0213
  12   19   59   46 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 429  483  378  566 
 1302 0132 0132 0213
  37   25   47   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  225  408   47 
 0132 1230 0213 3012
  52    2   58   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 330  486  284  320 
 2031 0132 3012 1230
   9    2   59   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 431  543  217   42 
 0321 1230 2031 1023
  41    4   30    9 
  0  0  0  0  0  0 -1  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 448  202  304  139 
 3201 1302 2103 1023
  23   35   57   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 326   82  548  450 
 3201 3201 1023 3120
  58   55   49   32 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 476  566  472  167 
 2310 3120 3012 3201
  59   53   25   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 330  493  401  153 
 3201 3201 1302 3012
  56   27    2   12 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 259  345   65   39 
 0213 0213 3120 3120
  23   22   29    8 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 217  559   56  413 
 1230 1023 2031 3201
  28   41   26    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 361  544  293  436 
 3201 3120 3201 2103
  43    7   11   51 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 304   77  223  118 
 3012 3012 1302 1023
  52   46   35   23 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 287  135  364   44 
 2031 1302 3012 1023
  12   33    1   55 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 359  416  136  127 
 3201 2031 0213 2310
  47    4   11   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  462  343  505 
 1302 2103 1230 0132
  45   38   15   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 419  179  219   10 
 0321 3120 0213 1023
  31    9   30    4 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  356  235  481 
 2031 0132 2031 2310
   5   46   30   59 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220  293   41  318 
 3012 3120 1230 3201
  43   58    7   28 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 414  369  407  550 
 2031 2103 3201 2031
  15   43    0   45 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 191  346  152  560 
 0132 0132 1023 2310
  33   57   13   54 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 504  414  246  426 
 1023 2103 2103 2103
  11    7   43    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 482  251  384  477 
 0132 2103 3012 0132
  44   50    6   21 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 388  368  481   69 
 2103 1302 0321 1230
  51   46   24   30 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 360   46  285  299 
 2031 3201 2103 1230
  34   37   35   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   44  232  208 
 2310 0213 3120 2310
  33   36   12   17 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 509   34  449  487 
 3120 0132 3120 2103
  28   35    3   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 213  559  449  155 
 1302 0321 2103 1230
  57   35   26   28 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 230  312  339  349 
 1302 2310 0213 1230
  34   55   40   53 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88  361  141  527 
 1302 3012 3012 3201
  54   17   51    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 515  280  281  211 
 1230 1302 1302 2310
  45   39   11   12 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 507  338  185  389 
 1302 1230 1023 3201
  24   36   41    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 126  145  411  383 
 3120 0132 3201 3012
  29   55   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 311  449  329  420 
 2310 2310 0132 2310
  57   32   35   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 442  146  441  448 
 2103 2310 3120 3201
  50   35   57   28 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 421  455   76  201 
 3120 3012 0321 3012
  47   55   49   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  57  339  332   76 
 3012 1023 0213 1230
  58    3   55   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 527  495  152   19 
 2103 3012 2103 3120
  49   33   51   54 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 155  328  292  133 
 2031 0321 0213 3201
  42   39   26   57 
  0  0 -1  1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 510  223  309  254 
 2310 0132 2310 0132
  20   41   46   23 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 450  350  306   47 
 1230 2310 2031 0213
   2   49   58   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 248   49  163  169 
 0213 2103 3012 1230
  40   45   37   43 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 328   11  563   53 
 1230 0132 2031 2031
  10   26   19   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27  110  181  323 
 0321 3120 2310 0321
  36   53   22   41 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 131  361  495   12 
 0213 3201 2031 3201
  54   52   11   51 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10  162  400  121 
 2031 2103 2310 0132
  16    9   40   31 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 526  154  179  358 
 0132 2103 2103 0132
  30    0    8   31 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35  430   24  407 
 0213 2103 3120 3012
  15   13   45   21 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  221  151   17 
 2031 3012 0213 2103
   0    5   14   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 277  193   64  521 
 2310 2310 2031 2103
  25    6   54   39 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 336  235  160  252 
 3012 3012 0132 1230
  42   47   59    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 482   80  279   34 
 2103 1023 1230 0213
  28   50   20    6 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313   84  505   66 
 1302 0132 1230 2031
  38    5   34   45 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2  360  105  395 
 2310 3012 1023 3120
  35    1   48    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1  388  195   81 
 0321 0132 3012 3012
  24   48   30   41 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471   44  159  315 
 2031 2031 3120 0213
   1   38   17   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132   84  470  343 
 0213 0321 1302 2310
  38   12   45   17 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 541  422  102  312 
 0321 1230 0321 0132
  53   40   37   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 393  565  529  216 
 1302 0321 2310 1023
  29   45   35    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 370  407  184  192 
 3012 3120 2103 0213
  15   36   43   13 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 293  147  107  546 
 2310 2310 0213 0132
  16   43   51   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  239  422  530 
 3120 0132 3201 3201
  37   25   18   53 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 173    6  437  372 
 0132 3120 0132 1230
  44   50   17    6 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 501  177  124  239 
 3012 0132 2031 0132
  37    8   18   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 268  547  342  499 
 0132 0321 2031 2031
  40   31   10   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72  413  261  117 
 0213 2310 3201 3201
  41   14    7   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 432  353  438  203 
 3201 2310 0321 0132
  51   30    5   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 437   23  466  116 
 0132 0321 2103 1230
  20   50   21    6 
  0  0  0  0 -1  0  1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  416  215   60 
 0321 0132 1230 0132
  37   24   11   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42   56  158  365 
 2310 3201 3201 3201
  25    1   41    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  166  277  138 
 0321 2031 0213 1302
  39   42   21    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 415  418  290  238 
 1302 0132 2031 0132
   9   46   12   59 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  324  393  441 
 1023 2310 2031 2103
   3   35   28    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 318  548  245  554 
 3012 2031 1023 0132
  34    7   32   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  244   96  516 
 1230 1230 0213 2031
  31   21   42   20 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 362  373  539  349 
 2310 2103 1230 1023
  34    6   55   46 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  120  286    0 
 3120 0132 2031 1302
  18    3    0   53 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 171  143  389   55 
 0132 0132 1302 1230
  14   24   27   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135    2  423  159 
 2103 0132 2310 2031
   2   12    1   56 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 183  518  197  405 
 1023 3120 0132 1302
  50   48   30   15 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 452  321  371  459 
 1230 0321 2103 1302
  52   51   54   49 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46  130  304  373 
 1230 1302 0321 3120
  46   32   34   35 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 217  561  348    4 
 2031 0213 3120 2031
  44    4   26    9 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93  269  113  128 
 0132 1230 3012 3012
  31   18   49   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  479  154   10 
 3012 1302 3201 1230
  31   30   40   10 
  0  0 -1  1  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 402  503  372  501 
 3120 0132 0132 1230
  18   44   49   50 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 500  300  128  478 
 3012 3120 2031 1230
   8   18   44   49 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552    2  354  222 
 0132 2310 0321 1023
  56   13   48    2 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 334  500   93   91 
 2031 0132 1023 1302
  18   27   50   49 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 387  436  385  318 
 0132 1023 3120 0132
   7   32   43    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297  369  430  467 
 3201 3012 0132 3012
  45   38    5   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 361  207  398  266 
 1023 1023 3120 3120
  56   11    7   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 521  446  181  161 
 0213 2031 0132 1230
  41   25    6   36 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390   58  170  260 
 1023 1230 0321 3120
  57   53    0   19 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 565  262  395  441 
 0213 2310 0321 3120
  50   35    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 543  231  454  275 
 3201 3120 3201 2310
  23   46    9   41 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32   95  284   89 
 0213 3120 1023 2103
  38    2   22    9 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 171  185  165  567 
 3012 2310 2103 0132
  44   43   24   36 
  0  0  0  0  0  0  1 -1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  50  284  343   51 
 3120 2031 3012 0213
  12   21    9   38 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 555  170   74  328 
 2031 1302 1302 3012
  19   42   57   59 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 398  445  253  401 
 0321 3012 1230 2103
  12   56   39   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 397  489  227   37 
 2310 1302 1302 3201
  21   47   31   42 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136  188  324  336 
 2031 3201 0321 2031
   5   47   25   28 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 283  494  242  356 
 1230 3120 2310 1230
  15   59   30   50 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 229  342  266  253 
 2310 1230 3120 2031
  56   11   55   31 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  524   76  545 
 2031 3201 2310 1023
   3   55   24   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 507  210  314  464 
 0213 2103 0132 2103
  54    6   25   36 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 255  135  230   57 
 3120 2103 3201 1230
  55   53    1   56 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 376  264  210   12 
 2103 3012 2031 3120
  54   25   52   15 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243   55  520   28 
 2031 2310 2310 0132
  24   47   14    3 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 346  273   25  386 
 2310 3012 0132 1230
  22   13   36   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 461  128  120   15 
 0132 0132 0321 3012
  18    0   31    8 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 232  444  452  288 
 1302 2310 2103 1302
  51   33   17   54 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 345  549  557  264 
 1230 2310 0213 2103
  15   52    8   23 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 249  473  176   26 
 2103 3201 2310 2031
   3   10   29   45 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 378  476  381  189 
 2310 2310 2310 2310
  18   39   25   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 257  176  132   53 
 1230 1230 0321 3120
  19   17   10   45 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 124  150   83  134 
 2103 0213 3201 2310
  29   44    8   24 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  539  254  174 
 2031 0132 3012 0213
  46   20   42    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  375  563  366 
 3120 1302 2310 3201
  10   22    2   26 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 309   27  255  247 
 2103 3201 1023 3201
  53   56   23   41 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 145  294   39  108 
 2310 2031 3012 2031
  23   16   39   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61   98  546  108 
 2310 2103 2031 1023
  27   16   23   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  306  334  330 
 1230 3120 2031 3201
  59   27    2   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43  533    5  490 
 2103 0132 2103 3012
  46   34    6   42 
  0  0  0  0 -1  0  0  1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 555   94  152  292 
 1302 1023 3012 1302
  54   57   42   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 472   49  399  320 
 0321 1302 1230 1302
   9   59   37   40 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45  551  196   65 
 1230 0132 2103 1023
  22    8   53   34 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 388  290  419  510 
 0213 2103 3012 2310
   9   41   46   30 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  60  426   79   69 
 0132 3120 3120 1302
  51   24   11   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26  411  307  520 
 0213 2103 3012 1023
  55    3   24   29 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  79  237  475  537 
 1023 3201 0132 1302
  16   43   27   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 354  410  379  479 
 1023 2103 0132 0321
  40   56   10   13 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 488  373  421  339 
 1302 0321 1023 2103
  55   58   34   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  550  319  528 
 0321 1023 2103 3201
  23    8   15    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 549  434  387   98 
 1023 1302 3012 3012
  43   23   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 339  542  323  137 
 2103 0132 2103 2310
  22   58   34   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 502  331  380  350 
 0132 3012 1302 0321
  47   13    2   48 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 275  387   70   61 
 3120 3201 1302 0213
  43    9   23   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40   46  488  241 
 1230 3012 0132 0321
  34    7   48   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  540  514  252 
 2103 2031 1302 1302
  42   59   49   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38  372  262  315 
 1023 0132 3012 3012
  18    1   17   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 223  528  233   92 
 3012 0213 1230 2103
  15   20   52   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59  218   51  337 
 2031 1230 0213 0321
  12   21   14   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 425  303  363  442 
 1023 3201 0132 0321
  57   28   26    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 435  351  363  250 
 3201 0213 2310 3120
   4   13   33   57 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 335  394  497  177 
 1302 2103 0213 2103
  44   26   37    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4  404  403  199 
 3120 0132 0213 3201
  52   19   44    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8  534  391  457 
 0321 3201 2310 1302
  26   42   10   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  102  283  182 
 0213 1023 2031 1230
  59   50   57   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 509  100  307  473 
 0213 1230 2031 0321
  29    3   35    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 336  422  409  416 
 2031 3120 0321 0213
  37   47   25   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  60  124  512  394 
 3201 1023 0132 2103
  44   43   37   24 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 271  213  375  344 
 2103 1230 3012 0132
  51    2   35   26 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 199  200   48  165 
 3012 1023 0213 3201
  36   44   58   19 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_tets_4_plus_0_zeta_0640_tets_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  649.56262810
oriented_manifold
CS_unknown

80 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

640
 414   55  402  195 
 0213 0213 0213 2103
   0    9   49   52 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 147  547   33  445 
 1230 2103 0321 0132
   1   76   57   24 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 497  132  123  483 
 1023 0213 2310 1023
   2   54    0   64 
  0 -1  0  1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 195  262  282  170 
 2103 2310 0132 2103
   3    9   49   66 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154   34  523  558 
 1302 0213 0132 3201
   4   78   58   59 
  0  1  0 -1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 594  248  429  286 
 2031 1302 0213 0321
   5    7   27   68 
  0 -1  0  1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 581  333  321  618 
 2031 1230 2310 2310
   6   39   16   48 
  0  1  0 -1 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20  459   89  387 
 2310 2103 3201 1023
   7   37   28   19 
  0  0  0  0 -1  0  1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 439  625  587  331 
 1302 1023 2031 1230
   8   72   44   10 
  0 -1  0  1 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 452  194  232  430 
 2103 0213 1302 1302
   9   74   57   66 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  175  568  125 
 2103 0321 1302 1023
  10    8   55   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358   80  271  486 
 2031 3012 2103 0213
  11   57   23   45 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 542  277  453  509 
 2310 2031 0213 1230
  12    3   36   38 
  0 -1  0  1 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62  516  421  151 
 0213 2310 1302 0213
  13   44   72   34 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 615  454  394  179 
 2031 2310 0321 2103
  14    1   44   39 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 457  211  624  253 
 0132 0213 3120 2031
  15   20   46   30 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 142  575   87  185 
 1230 0132 3120 2103
   1   62   74   23 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 237  478  124  591 
 3120 0132 2310 3120
  16   33   22   48 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 404  265  373   49 
 0132 0321 2310 1023
  17   38   62   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 424  355  418  562 
 2103 3201 0213 1230
  18    0   21   75 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59   46    7  413 
 2103 3120 3201 3012
  19   28   31   37 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 362  339   68   76 
 1023 2031 2031 3201
  20    2   15    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 293  370  398  551 
 0132 3012 0321 3012
  21   32   51   30 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 328  600  478  567 
 3012 0213 3201 0321
  22   48   61   42 
  0 -1  0  1  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 543  119   73  116 
 1230 2031 0321 3012
  23    9   33   52 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 532  431  578  621 
 3012 3201 2103 2031
  24   29   47   37 
  0  0  0  0 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471  541   88  275 
 1023 0321 0132 0321
  25   75   55   52 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  55  639  602  330 
 0213 0132 2031 0213
  26   20   49   52 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 497  607  507  168 
 2031 1302 2103 1302
  27   54   64   75 
  0  0 -1  1 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 296  177  389  376 
 2031 3201 2031 0321
  28   40   73    5 
  0  0 -1  1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  522  371  269 
 2103 3201 1023 0213
  12   66   76   47 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 379  621  242  338 
 3201 0321 3201 1023
  29    2   24   76 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 397  103  294  138 
 2031 2310 3201 0321
  30   61   70   19 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 379  394    1  393 
 2031 3012 0321 3012
   1   24   39   76 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106  202    4  437 
 2310 2103 0213 0321
   4   58   65   59 
  0  0 -1  1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 533  305  436  246 
 0213 3012 2310 1302
  31   72   67   10 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  635  616  462 
 2031 2031 2031 0321
  18   72   15   58 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 234  228  399  250 
 0213 1302 0321 2310
  32   21   68   13 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 249  239  368  525 
 1230 0132 1023 1302
  17   54    9   53 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 140  608  124  601 
 0321 1302 3120 3120
  33   38   26   48 
  0 -1  1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 473  527  421  503 
 0132 0321 2031 3120
  34   53   35   13 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 500  330  262  453 
 3201 3201 3201 0213
  12    3   26   49 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 353  243  206  285 
 2031 3012 1230 3012
  35    0   57   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 293  254  108   81 
 2310 0132 1023 3201
   1   51   32    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 160  411  446  561 
 1302 1023 2310 0132
  36   63   34    4 
  0  0  0  0 -1  0  1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 556  354  304  491 
 1023 0213 3012 0321
  22   24   35   11 
  0  1 -1  0 -1  0  0  1 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64   20  395  246 
 3201 3120 0213 2310
  37   72   31   19 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 420  282  555  525 
 0132 1230 3012 0213
   9   33   17    3 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 402  285  483  249 
 3120 3120 3012 1230
  35   54    9    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100  240  420   18 
 1023 0213 0321 1023
  38   17   62   33 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 292  361  560  493 
 0321 1023 1302 1230
  19   32   77    8 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 496  383  136  357 
 2103 2310 1023 2103
  39   20   46   12 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 416  472  365  530 
 0132 1302 1230 0132
  10   14   66   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 183  303  554  545 
 0213 1230 0213 2103
  40   73   55   60 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 231  516  423  527 
 1230 2103 0132 1302
  13   24   34   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27  469    0  339 
 0213 1302 0213 1023
   0   49   20   52 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 456  360  590  146 
 3201 0213 1302 1023
  41   21   68   71 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 360  586   82  263 
 3201 0321 3201 2103
  42   73   41   68 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 434  622  405  118 
 1023 0132 1230 0132
  43   79   70   26 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 610   66   20  143 
 1230 3012 2103 0321
  31   28   36   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 374  629  454  536 
 3201 2031 1023 0132
  44   39   34   78 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  272  205  427 
 2310 2031 2310 3120
  11   36   50   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13  536  259  439 
 0213 2103 2031 1302
  46   72   44   34 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 479  331  485   79 
 0321 3201 0213 3201
  44   25   32    8 
  0  1  0 -1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  75  386  103   46 
 3120 2031 3012 2310
  31   19   72   30 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 523  207  314  373 
 2310 1302 2031 2310
  17   38   78    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59  315  306  431 
 1230 1302 0321 0213
  47   36   37   31 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 374  564  324  167 
 0213 1302 2103 0321
  48   39   78    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69  364  132   21 
 2103 1302 0132 1302
   2    0   20   76 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 604  623   68  469 
 3201 1023 2103 0132
  20    0   51   76 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 316  329  110  301 
 2310 1302 3012 1230
  49   60   63   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220  396  224  298 
 0321 3120 0132 1230
  16   50   42   28 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 110  496  193  627 
 0132 3120 1023 0132
  12   10   49   46 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 414  539   24  408 
 1302 1023 0321 0321
  23   52   60    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 319  409  349   87 
 0321 0321 1023 2310
  16    1   62    7 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 560  398  192   64 
 2103 1023 0132 3120
  30   19   72   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 252   21  624  102 
 2310 2310 3201 2310
  15   61    2   20 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 493  459  192  323 
 3201 1023 3201 2310
  42   32    7   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108   87  618  112 
 0321 2103 1230 3012
  16    6   23    1 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 593   63  254  131 
 0321 2310 3201 3120
  32    6   25   44 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11  218  272  441 
 1230 2103 3012 3012
  50   23   45   11 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347   43  576  552 
 2103 2310 0132 0132
  32   77   51    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  57  499  156  467 
 2310 3201 2031 2310
  25   68   73   42 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207  160  629  558 
 1023 0321 3120 1230
  34   78    4   53 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 462  392  398  211 
 0321 2103 1230 3201
  30   72   15   21 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384  287   98  453 
 3012 3201 3012 3012
  38   12   26   69 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138  566  623  614 
 3201 2103 2031 1302
  51   70   30   20 
  0  0  1 -1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74   78   16  210 
 3201 2103 3120 3201
  23   62   16    1 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 481  233  633   26 
 2031 2310 2310 0132
  25   75   52   54 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7  578  477  589 
 2310 1230 2310 1230
  29   19   37    7 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 464  260  205  431 
 1302 2031 1302 3201
  24   36   47   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 450  221  142  111 
 0213 3201 1230 1302
  40   62   43   23 
  0  1  0 -1  0  0  1 -1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 408  238  108  531 
 2031 2031 0213 0213
  51   23   52    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 491   95  519  483 
 3120 2103 1230 0132
  54    2   35   22 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 500  639  382  336 
 2310 1230 0132 3012
  55   65   49   26 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 550   93  141  417 
 3120 2103 0213 0213
  35   68   54   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 162  511  113  322 
 2103 1023 2031 0132
  56   17   27    5 
  0 -1  0  1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  311  538  254 
 1230 3012 3120 0132
   1   44   32   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 404   85  563  345 
 3201 1230 2103 0321
  12   14   69   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 554  631  441  585 
 2031 0321 0213 3120
  23   40   60   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117   49  428  162 
 3201 1023 0132 1023
  17   27   62   33 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 572  280  422  215 
 0213 2103 0213 3201
  57   67   21   45 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  76  463  460  135 
 3201 1230 1023 0321
  58    2   15   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163   64  514   32 
 3201 1230 1230 3201
  19   70   30   31 
  0  0  1 -1  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 145  310  306  522 
 1023 1230 2031 3120
  12   47   70   31 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 210  116  591  272 
 2031 2031 0321 2103
  11   16   23   33 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 463  288   34  150 
 3201 2031 3201 3201
  59   65   61   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 200  191  546  181 
 2103 2031 2031 3012
  60   74   53   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  78   92   43  229 
 0321 0213 1023 1230
  51    1   23    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 301  255  181  606 
 1230 0132 1302 2031
  53   60   63    9 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72   70  350  451 
 0132 1230 1230 1302
  60   10   46   49 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 403  628   91  626 
 0213 1023 2031 3201
  43   40   69   62 
  0  1 -1  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 272  298   78  631 
 2031 0321 1230 3012
   6   23   50   16 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 638  534  489   96 
 0213 1302 2103 1302
  17    5   56    4 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 580  345  193  310 
 3012 0321 1230 1023
  12   31   69   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 140  150  328  492 
 3120 0213 1023 2103
  61   48   26   59 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  486   24  555 
 1302 3201 1230 3012
   9   33   11   23 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 498  198  450  100 
 3120 2031 2031 2310
  62   33   27   43 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 217  172   58  375 
 0321 0213 0132 2031
  43   79   45   70 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24  450  449  531 
 1302 1230 0132 3120
  43   52   23   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 515  626  334  622 
 3120 3201 2031 0213
  43   26   69   55 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 486  285  470  556 
 1023 3012 0132 2310
  35   11   57    9 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 227  561  316  427 
 3012 1302 1230 0213
  63   50   36   46 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 564    2  495  199 
 1023 3201 2031 1023
  64   78    2   54 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 240   17   39  581 
 1023 3201 3120 1230
  48   38   16   33 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 348  634  587   10 
 2103 3201 2103 1023
   8   10   55   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149  435  276  484 
 0132 2103 2031 2031
  56   29   64   58 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 329  344  342  443 
 2103 1230 3201 2310
  65   49   63   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 624  201  620  392 
 1302 0213 1023 1023
  41   15   30   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 274  218  475  291 
 3120 0321 3120 0321
  45   30   50   41 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 289  630  418  612 
 0132 1023 0132 0321
  18   64   66    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  79  156  385  222 
 3120 1023 2310 0213
  42    6   25   32 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 289  242    2   68 
 3201 2310 0213 0132
   2    0   76   64 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 170  555  470  337 
 0321 1023 1302 3201
  11   63    3    9 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 169  529  196  484 
 1023 1023 1023 0213
  29   56   27   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 611  102  557  174 
 2310 0321 0213 1230
  58   34   15    2 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  208   51  364 
 0132 0132 1023 0321
  20   39   76   12 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 265  162  526  461 
 1302 3012 2310 0321
   5   74   17   62 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 372   32  624   86 
 2103 0321 0132 2310
  30   20   70   61 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 387  286  389  409 
 0213 1230 3201 2310
  62   28    7    5 
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39  287  415  115 
 0321 2103 2031 3120
  59   48   26   38 
  0 -1  1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 586   95  354  146 
 0213 0213 1230 3120
  35   41   68   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 526   16  585   91 
 2103 3012 3120 3012
  23   40   62   74 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224   59  401  227 
 0132 0321 2310 3012
  31   50   36   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 632  565  283  305 
 2031 2031 3201 0132
  40   67   31   45 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  104  632  217 
 0321 1023 2103 0213
  47   45   70   31 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 141  234  488   56 
 3120 2310 1230 1023
  21   41   68   35 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308    1  260  621 
 1302 3012 2310 2310
  24   47   76   57 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 604  308  194  289 
 0213 1302 3201 3201
  66    0   76   57 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 126  199  242  460 
 0132 2031 2310 0213
   2   29   58   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 382  106  115  261 
 0213 2310 0213 2031
  61   26   65   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 331   97  399   13 
 1230 3012 1230 0213
  13   72   44   32 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 457  598  582  501 
 1230 1023 0321 1302
  50   30   46    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 440  369  607  198 
 2031 1302 1302 3012
  27   77   43   75 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 448    4  605  225 
 3201 2031 3201 3201
  58    8   59   78 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 638  176  570  517 
 3012 2103 1230 0213
  67   37   56    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 131  352  323   82 
 1023 2310 0213 1302
  68   42   25   32 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 366  520  591  447 
 0213 0132 0132 2031
  11   33   79   22 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 326  300  340  407 
 2103 2310 1230 3201
  64   14   76   77 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 583  341  559  459 
 1023 1230 2103 1302
  42   19   28   59 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267   44  503   83 
 0132 2031 3120 0321
  34   53    4   63 
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  325  544  599 
 2310 1302 2310 2310
  65   71   18   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137  286   96  100 
 1230 2310 2103 1023
  27   17   62    5 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 145  614  291  103 
 0321 0132 3120 2310
  30   31   70   45 
  0  1 -1  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 584  354  470  171 
 2031 1023 0321 1230
  35   63   41   11 
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 276  638  437  524 
 0132 3201 0321 0213
   4   58   37   56 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 375  369  498  169 
 3012 1230 2310 2310
  27   79   71   43 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 510   67  581  415 
 2103 0321 1230 0132
  48   38   78   39 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 428  495   28  322 
 2103 2031 2031 2310
  64   27   17   54 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166  134  544  511 
 3201 1023 0321 1023
  56   71   27   79 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133  443  301    3 
 0321 3201 1023 2103
  49    9    3   63 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164  344  488  180 
 3012 0132 3012 3012
  15   35   63   41 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 614  307  118  506 
 0213 2103 0213 2103
  43   45   51   70 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 219  605  435  616 
 1302 3120 3120 1230
  58   18    8   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135  259   36  363 
 3012 0213 1302 1230
  72   58   34   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 626  303  580   10 
 3012 2031 2103 0321
  10   69   55   40 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 258  155  511  236 
 1230 2103 1023 0321
  56   71   67    5 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 465  518   29  521 
 2031 3012 2310 3120
  73    5    4   28 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 522  230  621  244 
 3120 2103 0321 0132
  29   47   70   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 185  365  538   14 
 1230 3120 1302 2103
  44    1   14   74 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313  611  171  503 
 0321 2031 1230 2031
  35   63   34   15 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109  539  107  239 
 2031 0132 1230 1230
  74   53    9   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 599  609  355  634 
 2103 2310 1302 2103
  75   18   55   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53  505  541  216 
 0213 3120 0213 1230
  25   55   73   60 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384  330  208  372 
 2310 2103 0132 1023
  20   70   26   12 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 332  179  265   16 
 0213 3012 3201 2103
  74   62    1   14 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 281  594  529  257 
 1302 2103 0132 2103
  22   29    7   27 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595  546  303  585 
 1230 2103 0132 2103
  60   40   74   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 193  227  306  383 
 0132 1023 3201 3012
  36   12   46   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  568  361  537 
 1023 2103 0213 3120
  69   77   14    8 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 328  499  309  222 
 1023 3012 0321 1302
  25   48   42   59 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107  505  636  593 
 1302 3201 3120 2103
  25   44   60   53 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  77  385  294   75 
 2310 1302 3120 0132
  30   19   32   42 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 188  436   72  114 
 0132 0321 1023 3012
  10   12   31   46 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 148  195    9  285 
 2310 1023 0213 2103
   9   57    0   66 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  630    3    0 
 1023 0132 2103 2103
  49    9    0   66 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 244  247  134  532 
 3012 2031 1023 3012
  56   29   47   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 612  236  367  343 
 3201 2310 0321 1023
  67   66   18   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117  438  153  628 
 1302 2310 1230 0132
  77   43   62   27 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149  557  605  123 
 1302 1230 1023 1023
  78   64    2   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 538  421  107  297 
 3201 0213 2103 3201
  53   74   13   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 294  600  128  274 
 1302 2031 0213 0132
  41   30   42   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 518   34  209  279 
 2310 2103 2031 0321
  65   73    4   59 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 417  548  467  633 
 0213 3012 2310 2103
  25   68   54   53 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 383  561  335  536 
 0213 3120 1230 3120
  34   39   46   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90   61  476  304 
 2031 3201 0321 1023
  16   24   11   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 362  562  488   42 
 0132 3120 1023 3012
  21   35    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 489   83  368   65 
 1230 1023 2103 2031
  78   17    4   53 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 522  136  623  184 
 1230 0132 1023 0132
  20   70   12   76 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 382  528  216  202 
 2310 2031 3012 1302
  73   59   65   55 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 450   87  105  240 
 1023 2310 1302 2310
  16   33   62   23 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 386   84   15  259 
 2031 2310 0213 3201
  15   46   72   30 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 584  263  512  592 
 1023 1230 1230 3120
  73   63   50   41 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 367  308  452  422 
 1023 2031 0213 0213
  57   67   47   66 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 397  477  482  230 
 0321 1023 2310 1023
  77   70   29   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 549  101  243  356 
 1302 2310 2031 2310
  21   13   67   57 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 183  209  499  284 
 3012 1230 2310 1302
  59   25   55   73 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 118  596  244  145 
 0321 0132 1302 0213
  47   70   45   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 584   80  442  129 
 0321 2103 1302 0321
  45   41   50   11 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 418  173  634  351 
 2310 2031 3201 1023
   8   75   64   18 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71  263  376  341 
 0321 1023 2031 2310
  73   28   42   50 
  0 -1  1  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 441  480   91  506 
 3012 1230 2310 2310
  43   23   45   40 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 468  333  190  131 
 1023 2310 2031 0213
  42   25    6   48 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 240  409  377  406 
 3012 3120 1023 1230
  28   38   62   16 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 143  377   61   71 
 0132 3012 3201 0132
  16   50   28   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 295  154  288  312 
 3201 2310 2031 0132
  59   19    8   58 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  623  307  230 
 3120 0132 3120 0132
  70   77   76   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 188  501  143  122 
 1023 1302 1230 1230
  50   36   46   31 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 311  429  323   37 
 3120 3012 0321 2031
  68   32   13    7 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108  575  358  445 
 3012 1302 0213 3201
  57   51    1   23 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 300  178  226  214 
 2031 2103 0132 1023
  70   77   29   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 335   54  411  431 
 2031 3012 0132 1230
  37   36   24   34 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9  416  239  282 
 2031 0132 0321 3120
  17    9   66   74 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 468  400  266   88 
 2103 3012 1230 3201
  54   52   25   48 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  37  243  473  146 
 0213 3120 3012 3201
  35   68   21   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 620  540  320  261 
 0321 2103 3012 1230
  79   61   65   41 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 432  176  161  197 
 3201 0321 3201 3201
  56   18   67   71 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 487  519  266   17 
 0213 3201 0321 3120
  48   33   22   54 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92  469  508  566 
 1302 0132 0132 3120
  20    6   51   52 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 181   38  232  461 
 3012 0132 0321 2310
  17   74   53    9 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 210  124   49  223 
 3201 1023 0213 1230
  38   62   16   33 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 562  339  342  630 
 3120 0213 2031 0132
  49   18    0   15 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31  149  300  132 
 2310 3201 2103 3201
  64   76    2   29 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42  234  571  215 
 1230 3120 3120 1302
  13   57   21   35 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 217  613  178  196 
 2031 1023 0132 1230
  29   47   79   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 373  270  495  574 
 3201 3120 2310 2031
  64   17   14   78 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46  426   35  315 
 3201 1230 2031 3201
  67   31   37   72 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 196  425  327  419 
 1302 2031 2310 1302
   3   79   56   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 444  388  511    5 
 0132 1023 2310 2031
  27    5   68   71 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48   38  255  417 
 3012 3012 0132 3012
  53   35   54    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  37  551  456  352 
 3201 2103 3012 3201
  75   68   32   21 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 581  277  377  476 
 1302 3201 2310 1023
  36   16   39   38 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 567  492   76  324 
 0132 3012 3201 0321
  20    2   48   61 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 329   15  496  339 
 0132 1302 1230 2031
  20   49   15   46 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  79   43   97  615 
 2310 0132 0132 0321
   1   44    6   32 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 470  109  503  249 
 1023 0132 1230 0132
  53   35    9   63 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 630  343  627  348 
 3012 3120 1302 1230
  10   49   18   66 
  0  1 -1  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 338  617  578  186 
 0132 3120 0132 2103
   7   29   22   24 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 283  176  535  296 
 1302 3012 2103 1023
   5   40   71   67 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313  211  174   62 
 3201 2310 0213 1302
  72   34   46   15 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90  147  271  556 
 1302 3201 1230 1302
  57   11   24   47 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 235  150  603  434 
 3012 1302 1023 3012
  26   79   61   65 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  371  627    3 
 2310 0321 2310 3201
  66   49    3   12 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220  274  212   57 
 1023 0132 3012 2103
  41   73   42   50 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 603  447  405  601 
 3120 0213 3012 3201
  33   26    3   79 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 185  137  416   18 
 2310 2031 0132 0321
  17   14   62   74 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 543  608  237  233 
 2103 2031 0321 3012
  48   54   52   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 160  279  521  606 
 0132 3012 3012 1230
  73   53   63    4 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 270  625  454  485 
 3012 2310 1302 0132
  44   78    8   14 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 407  530  381   30 
 3012 2031 2310 0213
  12   76   66   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  245  605  268 
 0321 3120 1230 1230
  78    8   14   64 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11  596  422  260 
 2103 0213 1023 3012
  47   57   11   45 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61   80  112  105 
 1302 1230 1302 2103
  23   16   11   50 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 502  446  443  279 
 3012 3201 1230 1023
  63   65    4    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 582  263  201  129 
 1302 0132 0132 3120
  41   30   50   42 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 634   26  479  284 
 1302 0321 3120 3201
  25    8   55   75 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 165  532  589  126 
 0132 0132 1023 1302
  29   58   56   37 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12  383  251  563 
 1302 2103 2310 0321
  39   38   12   36 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 610  377  637  542 
 0132 0321 2031 0213
  38    4   36   28 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  202  512  273 
 1230 0321 3201 1023
  65   63    4   73 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  101  370  353 
 3201 2103 3120 1230
  21   51   57   45 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 494  186  477  438 
 1023 2031 0132 3201
   7   77   27   29 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 232  458   47    3 
 3120 0132 3012 0132
   3    9   66   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144  258  480  572 
 2310 2031 2310 0321
  71   45   67   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 448  275  216  290 
 1023 2310 2031 0213
  55   59    8   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121   48   42  194 
 1230 3120 1230 2103
   0   57    9   35 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 438    5  139  162 
 2103 0321 3012 3201
   5   62   27    7 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  140   85  515 
 0321 2103 2310 1230
  26   69   59   38 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106  559  346  225 
 1302 1230 2103 1302
  19   58   59   61 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  148  407  132 
 0132 2310 0321 2310
  76   64    0   66 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 312  515   10  284 
 1302 0132 2103 0213
  55    8   59   69 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 501  129  163  565 
 0213 0321 3120 1302
  45   31   50   30 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  50  552  479  351 
 0321 2310 0132 0132
  75    8   77   32 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  566   43  385 
 0132 1302 3201 3012
   6   32   30   51 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  201  192  559 
 2310 2031 3120 2103
  42   19   61   30 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 395  560  616  225 
 0132 2310 3120 2310
   8   58   19   72 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 444  545   29  258 
 3120 2031 1302 1023
  40    5   71   73 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 461  200  579  391 
 2031 2310 0321 3201
  13    5   74   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71  582  333  112 
 3012 1302 1302 0321
   6   16   50   42 
  0  1 -1  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 414  639  350  541 
 2031 1023 3120 2310
  55   60   52   49 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 242  494  230  158 
 2103 0213 1302 3201
  77   76   64   29 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70  109  170  414 
 3012 3012 1023 2103
   9   49   60   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 491  527  611  588 
 0132 0132 3012 0132
  34    2   24   35 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 175  350   53  187 
 1302 1023 3012 0132
  60   40   10   55 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 591   45  617  205 
 1302 1230 0132 1023
  24   16   11   22 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35  580  144  595 
 1230 3120 0132 2103
  40   67   10   31 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 188  509   66  104 
 2310 0213 0321 1302
  47   31   12   36 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 433  172  226  440 
 1023 2103 3120 2031
  51   77   43   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 213  147   30  148 
 1302 2031 2103 2031
  76   66   57   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 415  400  190  448 
 1230 1302 0321 3012
  25   59   78   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384  514  104  114 
 1023 0132 3012 1023
  31   12   69   70 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97  412  576  228 
 1230 2103 3012 3120
   7   32   13    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 361  290  225  583 
 2103 2031 0132 3012
  59   19   69    8 
  0  1 -1  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180  561  329  259 
 0321 2031 2310 2310
  46   15   34   63 
  0 -1  0  1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 534  420  542   65 
 0213 0132 0213 1302
  38    4   17    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 632  246  517   66 
 1230 2310 2310 2031
  37   47   31   67 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 592  598   70  122 
 3120 2310 3201 3012
  46   63   50   60 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 580  401  403  413 
 2103 0321 0132 0213
  28   69   31   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471  531  440  504 
 2031 0213 2103 3012
  51   75   52   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74  332  576  438 
 0321 0321 1302 2310
  77    7   62    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 520  235  553  600 
 0213 1230 0321 1023
  61   22   41   79 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357    6  324  508 
 0132 3201 2031 3012
  48   20    6   39 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 168  484   96  573 
 3201 2031 0132 1023
  56   17   64   27 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  77  156  228  474 
 3201 0213 0321 1230
  68    7   42   32 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67  252  364  321 
 2103 0321 0321 1302
  20   39   48    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 437  435  635  161 
 0213 1023 2031 2031
  18   65   56   58 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 332  347  158  394 
 2310 2031 2103 2031
  76   14    1   77 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 447  247  596  464 
 0213 3201 0132 0213
  47   11    3   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 559  190  115   23 
 1023 1023 1023 1230
  48   61   42   59 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 253  313  127   70 
 0132 3201 2103 2031
  63   49   46   15 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 496  184   41   27 
 0213 2103 2310 0213
  26   49   20   12 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8  151   63  560 
 3012 3012 2310 3201
  32    8   72   44 
  0  1 -1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 185  537  326  319 
 0213 1302 3201 0321
  77    1   62   14 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 298  478    6  222 
 2031 2310 3012 3201
  48    6   42   16 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471  449  639  120 
 0213 3201 0132 1302
  26   55   43   52 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 588  476  231  204 
 1023 1023 1302 3012
  36   34   39   24 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 348  599   94  342 
 1230 2310 1230 3201
  65   49   18   55 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  133  464  446 
 2103 2310 1302 1230
   3   36   63   11 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 257  491  513   31 
 0132 1230 1230 1023
   2   29   24   22 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21  253  241   55 
 1302 1302 0213 1023
  49    0   20   15 
  0  0 -1  1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 270  189  351  158 
 0321 1023 3201 3012
  77   64   14    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220  518  159  499 
 3201 0132 3012 2103
  59   42   73   28 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127  336  635  241 
 2310 2310 2310 1302
  18   15   49   65 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 533  256  472  197 
 2103 3120 0321 1023
  66   67   18   10 
  0 -1  1  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 512  171  127  620 
 1302 0132 3012 0213
  15   65   41   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 568   98  530  114 
 3120 0321 2031 0321
  12   10   69   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 288  397  460  589 
 2103 2310 2103 1023
  29   58   19   61 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 326  445   81  226 
 1302 2310 2103 3120
  51   77   76    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  336  125  350 
 3012 3012 2103 3201
  55   10   49   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 617  412   74  393 
 2103 3012 1023 3201
   1   16   24    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 303  348  299  110 
 1023 2310 3120 3012
  49   60   10   55 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  607  292  219 
 2310 2103 0132 1023
  75    8   64   77 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 633  250  479  156 
 0213 2310 2310 3201
  32   25   68   75 
  0  0  0  0  0  0 -1  1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 280  604   42  424 
 3012 2103 1302 1023
   0   21   51   57 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164  520   45  141 
 1023 2310 0213 3012
  22   35   41   11 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  432   19  456 
 2031 3012 2310 2310
  21   75   71   18 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 215  399  426  410 
 3201 2031 0132 2310
  72   67   21   13 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 321  597  457   51 
 0132 3012 3120 2103
  46   20   39    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 506  229   11  280 
 2103 0213 1302 2310
  57   45   51   23 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 528  540  360  512 
 1230 3201 0213 0132
  41   73   65   71 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 444  359   56   57 
 1302 0213 0213 2310
  41   68   73   71 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  50  189  312  482 
 1023 0213 2103 1023
  69   19   77    8 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 206   21  483  611 
 0132 1023 1302 0213
   2   35   15    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  524  516  395 
 3012 1023 3120 0213
  37   72   58   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 379  136  324   68 
 0213 0321 0321 2031
  20    2   76   39 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 625  179  546   52 
 1302 3120 0321 3012
  74   10   14   44 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 157  487  529  498 
 0213 0321 2310 2310
  27   79   33   22 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 425  213  197  517 
 2310 1023 0321 0132
  67   56   47   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207  548   38  495 
 2103 1302 1023 1302
  54   17   78   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 388  609  166  153 
 2103 3120 3012 2031
  43   27   75   71 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  475  280  614 
 1230 3012 3120 2103
  45   51   30   21 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 509  425   30  262 
 3120 0321 1023 0321
  66   12    3   47 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 492  434  138  184 
 1302 2031 2103 1023
  70   20   26   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  65   18  510  245 
 3201 3201 2031 2310
  14   78   17   38 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67  588  557   60 
 0213 0321 2103 2310
  34   78   39    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 480  118  619  166 
 0213 1302 1023 1230
  79   71   43   45 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 554   29  401  220 
 3120 0321 0321 1302
  28   50   73   40 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  251  223  278 
 1230 3201 1023 0321
  38   28   36   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 423  387  429  570 
 1023 3201 0132 0321
   5   13   37    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 364  588   33   31 
 0213 3012 1302 2310
  24   76    2   39 
  0  1 -1  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 597  598  451  593 
 1023 0132 1230 0132
  60   44    6   46 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136  269  394  563 
 0132 3201 0132 1023
  14   39   12   76 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 150  515  209   94 
 0213 0213 3201 0132
  55   65   26   59 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 204  277  188   51 
 0213 2103 1230 3201
  12   46   39   36 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 622  310  184   85 
 0213 1023 3201 1230
  12   26   69   70 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 582  131  293  192 
 0321 3201 1230 2031
  32   30   42    6 
  0  1 -1  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  436  211  501 
 1302 1023 1302 0321
  46   30   31   72 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  465  378    7 
 0213 2310 2310 1023
  37    7   28    5 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 248  456  369  507 
 1023 3201 2103 3201
  75   27   68   71 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  403  526   29 
 2310 2103 1230 1302
  40    5   28   62 
  0  1  0 -1 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 287  583  406  637 
 0321 2031 1230 1230
  28   38   59   69 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 570  297  549  535 
 2103 2310 1023 0321
  74   67    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 475   84  488  128 
 3012 2103 3201 1023
  15   41   30   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 618  349   33  476 
 2310 2310 1230 3201
  24   39   16    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33  326   14  381 
 1230 1302 0321 0132
  14   39   76    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 295   46  589  363 
 0132 0213 3012 0213
  37   58   72   19 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 466   71  409  459 
 1230 3120 3120 0213
  28    7   42   16 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  613   32  346 
 0321 0213 1302 3201
  61   19   29   70 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  75  399   22   84 
 1023 3120 0321 3012
  21   30   72   32 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 356  398   37  151 
 1302 3120 0321 3012
  32   13   72   21 
  0  0  1 -1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 233  564  548  309 
 1230 0213 0321 2031
  78   25   48   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 565  143  376  317 
 1230 3201 0321 0321
  28   40   31   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 543    0  481   48 
 3120 0213 2103 3120
   0   54    9   52 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  389  406  317 
 0213 2103 1023 0132
  28   69   40   62 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18  537  406   98 
 0132 3120 0213 2310
  69   38   14   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 498  264  449   58 
 2031 1230 3012 3012
  26   43   79   33 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 223  404  403  390 
 3012 0213 1023 3012
  69   28   38   62 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 574  158  289  269 
 0132 2310 0321 1230
  76   66   14   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 569   73   92  631 
 2031 0321 1302 0321
  23    6   60   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  223  396   74 
 3201 3120 3120 0321
  16    7   62   28 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 356  533  432  462 
 3201 0321 2310 0132
  18   21   72   67 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  44  524  610  231 
 1023 1230 0321 0132
  37   36   34    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 349  311  547  423 
 1230 2103 1302 0132
  13   24    7    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 514  583   20  317 
 2031 2310 1230 0213
  28   31   69   19 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0   73  299  301 
 0213 2031 1302 2103
  60   49    9   52 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 523  309  167  140 
 0321 3012 0132 1302
  48   38   59   78 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  52  232  574  265 
 0132 0132 0321 0132
  17   14   74   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203  473  249   95 
 0213 3201 1230 0213
  35   54   68   53 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 497   19  219  130 
 0321 0213 3201 0132
  18   64    0   75 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 603  544  247  502 
 1230 0321 2031 3201
  56    3   65   79 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47  314   49  601 
 0132 0132 0321 1302
  38   33    3   17 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13  629  200   40 
 2031 0132 0213 1302
  53   13   34   44 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 632  101  271  213 
 3201 0213 1023 0213
  57   47   67   45 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 578  378  412   54 
 1230 1023 0132 0132
  13   24   37    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 504  551   19  353 
 1230 3012 2103 1023
  21    0   51   75 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 247  458  367  371 
 1302 3201 3201 0321
  66   47    3   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 570  516  246  356 
 0132 1023 3012 0132
  72   67   13   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61  584  337  122 
 3120 0321 2103 0213
  63   36   50   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 487  525  168  100 
 1023 1023 2103 0132
  17   27   33   54 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 228    5  579  378 
 1230 0213 3012 0132
   5   13    7   68 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 539  575    9  486 
 2310 1023 2031 2310
  57    9   23   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 231   90   25   66 
 3012 2310 2310 0213
  47   37   36   24 
  0  0 -1  1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 355  410  572  236 
 1230 3201 2031 2310
  67   71   18   21 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 622  307  482  628 
 2103 1023 2103 0213
  77   69   43   70 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 372   58  261  613 
 1302 1023 1230 2031
  79   61   70   26 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 325  126  173  612 
 1023 2103 3120 3012
  64   18   56   58 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 386   35  439  193 
 1023 3201 2103 0321
  10   46   31   72 
  0  0  0  0  1  0 -1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 325   34  165  502 
 0213 0321 0321 1302
   4   56   65   58 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 319  281  286  198 
 3201 2310 2103 3201
  27   62   77    7 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 436    8   62  451 
 2103 2031 2031 2031
  44   46   10   72 
  0  0  0  0  1  0  0 -1  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 318  307  153  552 
 2103 1302 1302 1230
  77   75   51   43 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 565   99   80  221 
 3120 0213 1230 1230
  23   45   40   50 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218  520  619  596 
 2031 3201 1302 2310
  79   45   11   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127  500  170  273 
 3201 2031 2310 3012
   3   63   65   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 248  360  577  296 
 0132 2031 2031 3120
  73    5   71   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 604  229    1  347 
 2103 2310 0132 3201
   1   76   51   57 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 337   44  273  542 
 3012 3201 2310 2310
   4    3   36   63 
  0  1 -1  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  157  264  555 
 0213 1302 0213 0213
  33    3   11   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485  284  309  154 
 0132 1023 1230 2310
  59   78    8   25 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 608  405  334  119 
 2310 1230 2310 0132
  43   52   33   26 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91  210  119  117 
 0213 1023 3012 1302
  33   43   62   23 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 546  439  110  380 
 0213 1302 2031 3012
  46   60   44   10 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 472  213    9  549 
 1230 0213 2103 2103
  57   74   67   66 
  0  0  0  0 -1  0  1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 601   12   85   41 
 3201 0213 1230 0213
  12   26    3   38 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 268  510   60   14 
 2031 3120 1023 3201
  39   44   14   78 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 545  609  626  480 
 1230 3201 3201 1023
  43   40   71   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 355  250  388   56 
 3201 1230 2310 2310
  68   71   21   75 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15  152  357  566 
 0132 3012 3120 1302
   6   20   30   46 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 573  282  425  534 
 2103 0132 2310 3012
   3   56   17   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  77    7  159  396 
 1023 2103 2031 0213
  28   42    7   19 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 346  513  102  149 
 2103 1023 1023 0213
   2   58   29   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 239  137  297  489 
 3201 0321 1302 1023
   5   53   17   74 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  84   36  410  562 
 0321 0321 0132 1302
  18   21   15   72 
  0  0 -1  1  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 635  620  102  106 
 2103 3120 3012 2310
  61   58   65   15 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 337   90  509  327 
 2031 2031 0213 0213
  47    3   11   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 610  638  177  387 
 3201 2103 1302 3201
   5   28   37    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 474  396  478  617 
 1023 3012 0321 1230
  16   22    7   42 
  0  1 -1  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  203  577  505 
 3201 3201 3201 1230
  53   73   25   68 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 508  222  233  569 
 0213 1023 2103 2103
  25   52    6   48 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 504  238   69   55 
 0213 0132 0132 2031
  20    0   52   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133  255  164  121 
 2031 1023 0321 0132
  35   11    9   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 334   26  318  609 
 0213 1023 1302 2310
  75   43   55   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595  452  343   52 
 2031 3012 0321 2031
  66   10   74   67 
  0  1 -1  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40  234  417  579 
 0132 1230 2310 2103
  68   53   13   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 323  466  586  594 
 3012 1023 3120 2103
  22   68    7   42 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 370  590  129  392 
 1230 1230 3120 1230
  41   30   21   45 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 335  393  205  251 
 1023 2310 0321 1023
  16   36   39   24 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214   89  493  281 
 1023 3201 0321 0132
   7   77   29   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23   17  466  333 
 2310 0132 0321 3201
  16   42   48   22 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63  352  275  292 
 0321 3201 3120 0132
  75    8   32   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 375  283  221  455 
 0213 3201 3012 1023
  40   43   71   45 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 402  504   88  497 
 2103 0321 1302 1023
  75   54    0   52 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 433  214  514  361 
 2103 3201 1302 1023
  19   69   77   70 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 362   48   93    2 
 2031 1230 0132 1023
  54    2    0   35 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 322  126  494  134 
 1302 1302 3201 0213
  29   27   56   64 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 448   63  268  636 
 0132 0213 0132 1230
  44   78   25    8 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 430  121  116   11 
 3201 1023 2310 0213
  11   23   57    9 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 237  428  550  366 
 0213 1023 3012 0321
  27   22   33   54 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 392  171  206  146 
 2310 1230 1023 3012
  35   21   41   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  207  521  461 
 2103 3012 0132 1023
  53    5   17    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 549  547  575  538 
 0132 2310 0321 3201
   1   74   13   57 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302   45  338   93 
 0132 0321 3012 3120
  22    2   35   24 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 252  372  602  115 
 1230 2031 2310 2103
  26   48   61   20 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  50  576  477   77 
 3012 3201 0321 2310
   7   19   32   77 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 484  281  300  607 
 2310 1023 0213 3012
  77   64   27   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 168  245  368  123 
 1302 3201 2031 1302
  78   54   64   17 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 330   72   51  253 
 0213 3120 2103 3012
  46   20   49   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 418    2   28  481 
 0321 1023 1302 1023
  54   75    0   64 
  0 -1  1  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 366  166  405  117 
 3201 3201 1302 3120
  43   33   27   79 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 190  216   82  341 
 1230 3201 2310 2103
  73   42   59   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 443  603   94   41 
 1302 1023 3201 2310
  26   49    3   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  386  152  227 
 0213 0321 2031 2031
  46   50   31   30 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 534  419  437  273 
 1230 2310 2031 1230
  65    4    3   56 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40  180  160  255 
 3120 1302 3120 3012
  63   53   35   34 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 469  424  318  481 
 0213 3012 1230 0321
  75   52    0   51 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 467  183  191  606 
 3012 3120 2310 0213
  60   53   73   25 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 221  531  358  172 
 3201 0132 2103 2103
  51   45   43   23 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28  388  633  550 
 2103 2310 1023 1230
  68   54   27   75 
  0  0  1 -1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 468  602  321  238 
 0213 0213 1230 0132
  20    6   52   48 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12  464  306  371 
 3012 0213 0213 3120
  47   12    3   36 
  0  0 -1  1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 563  454  167  373 
 2310 3120 2103 1302
  78   38   14   39 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96  248  176  169 
 1023 3201 1023 1023
  71   56   27    5 
  0 -1  1  0  1  0  0 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 279  344  359  212 
 2310 2031 0132 3012
  41   73   63   65 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 460  553  567  338 
 1023 3120 0132 3012
  22    2   29   61 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 482  310  413  103 
 2031 0132 1302 3012
  31   19   70   69 
  0  1 -1  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 287  290  382  120 
 3012 0132 0213 3120
  55   26   69   59 
  0  0  0  0 -1  0  1  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426   54  363   13 
 1023 2103 3120 3201
  34   72   13   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 532  315  367  155 
 0321 3201 0132 0213
  67   56   37   47 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  341  202  637 
 1230 0132 3201 3012
  59    4   28   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 564  567  237   93 
 0321 0213 2310 3012
  22   54    2   48 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 320  157  442  354 
 0213 0132 2310 3201
  11   41   22   79 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  267  577  489 
 3120 1230 3012 0132
  53    5    4   73 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104  208   30  178 
 3120 3012 2310 3120
  76   47   70   12 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 415  637   65    4 
 0321 0132 3201 0132
   4   78   59   38 
  0  0  0  0  0  0  1 -1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 363  558  411  165 
 1023 3201 3012 0213
   4   37   58   34 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 428  543   38   47 
 1023 2031 2031 0213
   9   17   33   54 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 535  137  142  389 
 3120 3201 2103 3012
  62   40    5   74 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 571  302   54   40 
 1302 0132 2031 0321
  34   13   35   24 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  359  599  545 
 1302 3012 3012 3012
  71   55   73   65 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  366  553  186 
 1023 3201 3201 0132
  22   29   27   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 269  627   52  345 
 1302 1302 0132 1302
  10   14   12   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119  506  318   92 
 3120 0132 0213 0213
  51   52   23   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 517  276  196   25 
 0321 0132 1230 1230
  29   47   37   56 
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35  587  343  410 
 0213 3201 2103 0321
  18   67   72   10 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 314  502  458  113 
 0213 3012 1230 2031
  56   17    4    3 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 258  391  595  526 
 2103 0321 3201 3120
  74   40    5   67 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 204   62   60  597 
 3120 2103 0132 0132
  44   39   46   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 189  404  628  332 
 3120 3120 3012 2031
  62   77   14   69 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 179  490   97  200 
 2031 2310 3120 2310
  13   44   74    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  73  181  430  585 
 1023 0132 3201 0321
  74   23   60    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 619  235  359  544 
 3012 2103 2310 2310
  65   71   79   41 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 299  183  569   26 
 3201 0213 2103 0321
  25   52   55   60 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 446  314   12  278 
 3201 0213 3201 0213
  38   36    4    3 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 525   24  266  402 
 1302 3012 2103 3120
  52   54    9   33 
  0  0 -1  1  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 540  161  169  419 
 3201 3201 0321 0321
  56   79   65   71 
  0 -1  1  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 296  455  528   53 
 1302 3012 1230 2103
  55   73   40   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 451  187  365  107 
 0213 2103 0321 1302
  74   44   60   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 412    1  571  490 
 2031 2103 1302 3201
  57   13    1   24 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203  636  400  368 
 1230 2103 0321 2031
  78   54   53   25 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 490  215  391  452 
 0132 2031 1023 2103
  67   74   57   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 507  487  594   95 
 3012 1230 2103 3120
  22   68   54   27 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 424  250   22  552 
 1230 2103 1230 0321
  32   51   75   21 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 440  551   81  292 
 3012 0321 0132 3201
  32   77   75   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 529  513  320  613 
 2310 3120 0321 0213
  61   79   29   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 592   53   99  376 
 1230 0213 1302 3120
  40   50   73   60 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133   47  116  447 
 1023 1230 1230 0213
  33   11    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121   45  260  571 
 3201 1023 2031 2103
  24   57   35   11 
  0  1 -1  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 374  135  199  558 
 2103 0213 3012 0213
  58   78   34    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  83    4  524  557 
 3012 2310 2310 0213
  58   34   78    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 159  328  288  294 
 2103 1023 3012 2103
  61   19   42   59 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  50  331   75  295 
 2031 2310 2103 3201
  72   19    8   32 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313  204   44  122 
 1302 3120 0132 2031
  36   63   46   34 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19  206  462  241 
 3012 3120 2031 3120
  15   18    0   21 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  98  277  510  381 
 2103 0321 3201 1023
  39   14   12   38 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 519  123  400   67 
 0321 1023 0213 2031
  78   48    2   54 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144  401  291  441 
 1302 3012 2031 3120
  50   45   40   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 238   86  457  293 
 3120 2103 2031 2031
  30    6   51   20 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 252   23  519  513 
 0132 0321 0213 0132
  22    2   61   48 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10  189  625  345 
 2031 2103 0321 3120
  14   10   69    8 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 541  593  408  468 
 2103 3120 1302 2103
   6   52   25   60 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426  378  391  155 
 0132 0321 2103 3012
   5   67   37   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 547  527  243  556 
 2031 2031 3120 2103
  35   57   24   13 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 101  283  590  432 
 0213 0321 2310 1302
  71   21   67   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 612  574  458  322 
 0132 0321 2103 1023
  17   56   64   66 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 407  245  416  573 
 0132 1302 0321 0321
  17   66   64   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 430   16  490  229 
 1023 0132 0321 2031
   1   57   23   74 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 319  311  493   81 
 2031 1230 2310 0132
  32   77    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 467  521  579  444 
 2310 1230 3201 1302
   5   68   73   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25  423   89  257 
 2103 3012 3012 0132
   7   29   24   37 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 577  429  297  473 
 2310 1230 0321 2103
  13   53   68    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 175  305  317  114 
 2103 3120 2103 1230
  31   69   10   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 124  251    6  167 
 3012 2031 1302 3012
  39   48   38   16 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 385  274  152  298 
 0321 2031 0321 2031
  50    6   42   30 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  159  312  413 
 1302 1023 1230 3201
  19   69   28   59 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218  212  164  427 
 0321 1023 1302 0321
  63   11   50   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  99  539  142  187 
 3120 0321 3120 2103
  74   40   60   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 141  600  474   57 
 0213 3120 3120 0321
  42   68   41   22 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 125  616  533    8 
 2103 0132 2310 1302
  72   10    8   18 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 379  335  302  374 
 1230 1023 0132 0321
  34    2   39   24 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  395  276  346 
 3012 1230 1023 1023
  58   29   19   37 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  572  475  619 
 2031 3201 3012 3201
  45   41   71   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  304  105  157 
 3120 2031 0321 0132
  11   33   22   16 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  554  606  316 
 3120 3012 0321 3120
  60   63   50   73 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  79  569  380  191 
 0321 3120 0132 2103
  60   44   25    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 550  186    5  474 
 2103 2103 1302 2103
   7   68   22   27 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 535  187  472  305 
 2310 3012 1302 2103
  10   67   40   74 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 442  217  271  327 
 3201 0132 0213 0132
  47   11   79   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357  380  536  615 
 1230 1023 0132 3120
  44   39    6   46 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 152  380  631  316 
 1023 0132 2103 3201
  60   50   46    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 161  528  182  336 
 3201 1230 2103 3201
  55   18   65   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 201  586   23  320 
 1302 3120 0213 1023
  22   61   41   42 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39  264  420  453 
 3120 2310 2031 2310
   3   38   26   33 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 608  492  508   27 
 1302 3201 0213 1302
  20   52   26   48 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 500  419  261  264 
 1023 3012 1023 3120
  79   26    3   65 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 148  353  445   69 
 0213 2103 2103 2310
  51   76    0   57 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154  173  199  270 
 2310 3120 1023 3012
  64   78    8   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  109  592  505 
 3012 1302 0321 0213
  60   73   53   63 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 153  351  494   28 
 2031 2103 1230 2031
  64   27   75   77 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 266  602  449   39 
 1302 2031 3201 2031
  26   33   48   52 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471  369  455  182 
 3201 3120 2310 3201
  71   55   75   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 278   59  411  465 
 0132 3012 0321 2310
  37    4   28   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180  302  135  362 
 1302 1230 3201 0213
   2   15   35   34 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 573  130  435  197 
 0132 0321 1230 2310
  18   56   66   64 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 244  434  397  553 
 1023 1302 0213 0213
  61   29   79   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 172  163   86  370 
 0213 0132 2031 2103
  30   51   45   70 
  0 -1  1  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 597  254   14  618 
 3120 0321 1302 0321
   1   39    6   44 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 173  587  295   36 
 3012 0132 3120 1302
  72   58   18    8 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 466  257  349  304 
 3012 3120 2103 0132
  24   16   22    7 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6  615  393   78 
 3201 0321 3201 3012
   1   16    6   39 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 442  590  375  540 
 2031 2310 1023 1230
  71   79   41   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 235  463  128  344 
 0321 3120 1023 0213
  15   41   65   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 147   25  178   31 
 3201 1302 0321 0321
  29   76   24   47 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384   58  433  120 
 0213 0132 2103 0213
  43   69   26   70 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69  226  208   86 
 1023 0132 1023 1302
  70   20   51   76 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  76  128   15  138 
 2310 2031 3120 0132
  30   20   61   15 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8  365  568  268 
 1023 2031 0321 3201
  14    8   44   10 
  0  1 -1  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 455  111  120  175 
 2310 2310 2310 1230
  69   55   40   43 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  262   72  530 
 2031 3201 0132 2031
  12   10   66   49 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  537  198  433 
 1023 1230 0132 0213
  77   43   69   62 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  60  421   83  636 
 1302 0132 3120 0213
  53   78   44   34 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  195  241  256 
 1023 0132 0132 1230
  49   18   66    0 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 598  408  112   99 
 2103 0321 1230 0321
  23   50   60    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 145  315  144  422 
 2103 3012 1302 2310
  67   45   47   31 
  0  0  1 -1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352   88  507  203 
 0213 3201 1023 2103
  54   68   25   75 
  0  0 -1  1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 219  275  125  182 
 2310 2031 2310 2103
  55   18   75    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  342  463  325 
 1302 3201 2103 1302
  65   58   18   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485  548  191  629 
 3012 2103 3120 0213
  53   44   78   25 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  523  518  278 
 3012 0132 1230 1302
   4   28   38   59 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  465  165  155 
 0213 2103 2310 1230
  37   56    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 299   27   94  334 
 1023 0132 3012 0132
  26   55   52   49 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/universal_tets_4_plus_1_zeta_0672_tets_with_meridians.trig <==
% Triangulation
NONAME
geometric_solution  682.04075951
oriented_manifold
CS_unknown

64 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

672
 119  326  628  594 
 3012 2031 2103 0213
   0   58   23   22 
  0 -1  0  1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 535   93  571    4 
 2310 2103 1302 0213
   1   33   25   26 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 202  533  309  228 
 3201 3012 3120 1023
   2   58   21   25 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25  490   71   57 
 1023 3012 3120 2103
   3   11   34   41 
  0  1  0 -1  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 188  392  379    1 
 2103 0213 1023 0213
   1   25   33   37 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  95  442  575  409 
 1023 0132 2103 1230
   4   19    8   51 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 589   63  178  564 
 2310 3120 0213 2103
   5   29   30   44 
  0 -1  0  1  1  0 -1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 428  634  610  365 
 2103 3012 3012 3012
   6   62   60   59 
  0  1  0 -1  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 495   31  558  185 
 0132 3120 3012 2031
   7   13   49    5 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  246   96  634 
 2310 1023 1230 3201
   6   59   52    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 510  127  193  543 
 1230 0132 2103 2031
   8    1   50   63 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 216  175   20  464 
 3120 2031 3120 2103
   9   46   23    6 
  0  1  0 -1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 529  197  485  275 
 3012 2310 2310 0321
  10   18   23    1 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 299  489  343   25 
 1023 3120 1023 0213
  11   34   62   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 148   52  143  223 
 2031 2310 3012 2103
   3    5   27   38 
  0  0  0  0  0  0  1 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 592  551  179  232 
 0132 1230 1023 0213
  12   61   18   14 
  0 -1  0  1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  323  133  575 
 1023 2310 3120 0132
  13   19   51   40 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 404  671  630  478 
 0321 0132 1230 2310
  14   34   26   40 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471  301  258  242 
 3012 2031 2103 0213
  15   39   18   49 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97  527  362  389 
 3201 0213 1230 0321
  16   31    9   38 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 670  430   11  337 
 1302 2103 3120 2103
   6   46   20    9 
  0  0  1 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 601  160  413  654 
 2103 2103 3012 0321
  17    0   15   41 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 158   28  217  652 
 0213 2031 3201 3201
  18   43   53    8 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 422   16  249   92 
 0132 1023 0213 2103
  19   23   51   40 
  0  1 -1  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 562  325  412  476 
 2031 1230 2031 3201
  20   47   51   48 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297    3  644   13 
 1230 1023 2310 0213
  11   62   34   41 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 292   81  563  669 
 2310 1230 0213 0213
  13   10   49   47 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 406  491  443   48 
 1302 1230 0213 0213
  21   17   59   44 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  242  500  298 
 1302 0213 2031 1302
  15    8   18   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 480   35  122   94 
 3012 2310 2310 0213
  22   16   62   27 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33  464  249  366 
 0132 0132 2031 2031
  23   19   12    9 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 557    8  446  262 
 2103 3120 2031 0213
   5   30   49    7 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  450  288  418 
 2103 1023 1023 1023
  24   49   60   10 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30  516   84  556 
 0132 1023 0321 1023
  25   19    9   12 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 649  589  570  174 
 0321 2310 0132 1302
  26   48   30   44 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203  121  605   29 
 1023 2310 1230 3201
  27   62   22   59 
  0  1 -1  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218  293  291  507 
 3120 3120 3201 1230
  28   35    3   19 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  250  535  201 
 1302 3201 2310 1230
  29   33   60   26 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 172  170  505  446 
 3012 0321 0213 0132
  30    7   41    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132  553  461  267 
 1302 3012 0132 2031
  14   50   35   17 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 639  116  233  459 
 1302 2103 2310 3201
  31   48   16   52 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 304  564   42  506 
 0132 3012 0132 3120
  32   42   29    5 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 112  383  434   41 
 3012 2103 3012 0132
  32   42    5   12 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 264  574  415  212 
 3201 1302 1230 1302
   7   40   59   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 527  124  508   60 
 1230 3201 1023 1302
  33   17   38   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 482  331  198  338 
 3012 0132 0213 3120
  24   33   61   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 460  288   98  472 
 3201 2310 2103 2103
  34   32   24   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 336   74  349  258 
 3012 2103 1023 2031
  15   55   49   27 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 145  656  385   27 
 2031 2031 0213 0213
  21   59   17   32 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144  478  157  579 
 3201 0213 3012 1302
  35    3   26   34 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 278  643  430  319 
 1302 3120 1023 3201
  36   20   29    9 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 410  233  518  368 
 0213 1023 3201 0321
  37   15   31   48 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 579  221  526   14 
 1230 2103 2031 3201
  38   27    3   26 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 419  462  234   66 
 0321 2031 3120 3120
  34   35   10   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 480  281  380  237 
 2310 2031 1023 0132
  30    4   62   16 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 156   65  491  570 
 0213 1302 2031 3201
  39   44   26   21 
  0  0  0  0  0  0 -1  1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 367  445  394  546 
 0321 0213 2103 3120
  40    5   45   63 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109  144  184    3 
 3012 1023 0213 2103
  34   11    3   21 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 143  206   71  241 
 2103 0213 0213 1023
  41   45    5    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  582  188  305 
 0213 1230 3012 0132
  37   33   17   53 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  467   44  622 
 3201 0213 2031 0213
  38   33   24   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243  171  103  303 
 3012 2103 0132 0132
  42   16   57   54 
  0  0  0  0 -1  0  0  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 597  532  586  219 
 0321 0132 1302 0321
  43   26    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 446    6  531   75 
 1302 3120 0321 2103
  44   41   30    5 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 260  444  351  623 
 3012 1230 0132 0132
  45   22   10   46 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 339  144  221   55 
 2103 0132 3120 2031
  26   39   21    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53  292  157  591 
 3120 0132 1302 1230
  47   35   10   34 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 618  126  263  192 
 2310 1302 0132 1302
   9   49   47   25 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 606  399  517  143 
 2310 1023 2103 2310
  38    3   45   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 457  586  199  569 
 0321 0321 2310 1302
  48   11   13   43 
  0 -1  1  0  0  0  1 -1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 613  519  531  413 
 2031 3120 3012 2103
  41   44    0   61 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 285   58    3  484 
 3201 0213 3120 1230
  41   11   45    3 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 550  437  631  313 
 1023 3012 3120 1230
  42   46   56   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 668  254  479  596 
 2310 2031 2103 0321
   2   54   20   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 493   47  387  453 
 1230 2103 1230 1302
  49    0   15   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  649  281   63 
 2103 2310 2031 2103
  30   41   44   16 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 367  253  467  458 
 3120 2103 1230 3012
  24   63   45   38 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  562  569  355 
 3201 1302 1230 0321
  48   58   47   13 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 458  199  176  382 
 0321 0321 0132 3012
  43   24   48   45 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426  457  602  532 
 1023 2310 3012 2103
  13   18   43   56 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 505  657  557  267 
 3012 1230 2103 0132
  50   30   35    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 495  618   26   77 
 2103 1023 3012 2310
  47   13   58   49 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 601  429  519  100 
 0321 2031 1302 3120
  51   41   60    0 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 419  236  306  549 
 1230 2310 2310 1023
   2   10   35   31 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 342  593   33  587 
 3201 0213 0321 2031
  25   12   62   19 
  0 -1  0  1 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121  441  469  176 
 2310 3201 1023 2031
  45   43   22   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 460  245  164  418 
 2103 2031 0132 3012
  52   49   24   30 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 518  473  242  582 
 1230 1230 3012 0213
  53   15   37   39 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 591  195  563  515 
 2103 0132 1302 1023
   4   47   42   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 258  431  518  186 
 3201 3012 1230 0132
  48   15   55   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 442  127  315  496 
 0213 1230 0132 2031
  38   51   50    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 625  210  517  108 
 0213 1230 0321 0132
  39   36   53    3 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 488   95  423   23 
 1230 3201 3201 2103
  51   23   19   54 
  0  1  0 -1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 597    1  252  118 
 1023 2103 2310 3012
  25   57    1   26 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297  231   99   29 
 0213 2103 2103 0213
  22   62   16   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 479    5   92  248 
 2103 1023 2310 0132
  19   54    8   51 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117  660  498    9 
 1023 3120 2103 3012
   8    6   59   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 141  643  621   19 
 1023 0213 0321 2310
   9   38   31   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46  608  336  537 
 2103 0213 0321 2031
  55   32   34   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  94  462  299  334 
 2103 1302 1230 3201
  37   62   22   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  400  254  130 
 3120 2310 2031 0213
   2   41   60   51 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 362  306  228  159 
 1302 2310 1023 0132
   2   58   38   31 
  0  1 -1  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 457  636  509  523 
 2031 3201 1230 2103
  42   56   11   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 508  310  209   61 
 0321 2031 2103 0132
  42   16   54   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109  339  572  425 
 0321 2103 3201 1230
  18   23   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 570  129  375  603 
 2031 1023 2103 2310
  51   26   39   48 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 456  537  573  614 
 1023 1302 2103 1230
  56   28   32   55 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 349  583  283  600 
 1023 2103 0132 2310
  33   55    4   27 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 110  473   91  240 
 0132 0321 0132 1302
  39   36   62   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104  536  356   57 
 0321 1230 1302 1230
  11    3   21   23 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108  295  237  265 
 0132 1302 0213 2103
  30   36   53   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 252  404  287  144 
 2103 3120 0321 1302
  34   21   26   57 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 226  211  638   42 
 0321 2310 3120 1230
  42    5   12   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 366  342  223  218 
 2103 3012 0213 3201
  27    3   19   12 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 391  539  466  291 
 2103 1023 0213 1302
  19   28    7   56 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485  648  465  567 
 3201 1302 0132 2031
  36   10    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 264   40  559  389 
 0213 2103 1302 0132
  16   40   31   52 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 491   96  388  610 
 1230 1023 0213 3120
   6   39   59   44 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 247  187   93  503 
 0213 3201 1230 0321
  57    1   50   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 260  640  216    0 
 1302 0321 3201 1230
  58   23   22   46 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 596  538  533  554 
 3120 2103 1023 1023
  21   57   20    2 
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 398  359   85   35 
 1230 3120 3201 3201
  59   22   27   43 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 311   29  463  628 
 1230 3201 1302 0132
  27   58   22   16 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  470  270  554 
 0213 1023 1230 0321
  57   24   20    6 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 583  526   44  463 
 0132 2103 2310 0213
  38   16   27   33 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 197  462  260  181 
 0132 0213 0321 2103
  22   23   37   10 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 556  612  278   67 
 0213 0132 1230 2031
  47    9   25   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 140   10   90  624 
 0132 0132 3012 1230
   8   38   63   50 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552  137  269  214 
 1302 2310 2103 3201
   0   25   49   52 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  518  325  173 
 1023 3201 2310 1302
  37   51   39   48 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 644  170  604  100 
 2103 1023 2103 0213
   2   60   41   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 449  500  409  333 
 1230 0132 3120 0321
   8    4   46   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 140   39  235  666 
 1302 2031 1023 0213
  35   63   17   50 
  0  1 -1  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 539  558   16  415 
 3120 1230 3120 2310
  40   19    7   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 345  200  497  665 
 0213 1230 0213 2310
   4   61   47   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 600  271  338  328 
 1230 2031 0132 0321
   6   33   55   61 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 395  298  301  370 
 2031 0321 3012 0132
  18   60   29   15 
  0  0  0  0 -1  0  1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 453  616  418  128 
 0132 1023 3012 3201
  52   49    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 605  145  383  645 
 2103 1302 2103 2103
  32   27   59   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 289  365  560  489 
 0213 2103 1302 3120
  11   13   62    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127  132  467  511 
 0132 2031 3012 1023
  17   38   50   63 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 567   97  399  306 
 3012 1023 1023 1302
  38   10   31   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  330  637  251 
 3120 1302 0132 3201
   4   30   14   50 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68   14   58  367 
 3201 1230 2103 3201
   5   45   38    3 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  57   65  111   49 
 1023 0132 2031 2310
  26   34    3   21 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 667  522   48  138 
 2031 3120 1302 2031
  59   32   12   17 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 669  474   32  301 
 0132 3012 2103 0132
  60   49   18   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 392  627  283  328 
 3120 2103 1023 2310
  55   33   23    1 
  0  0  0  0  0  0 -1  1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 463  548   14  647 
 2031 3201 1302 3120
   5   38   58   27 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  326  519  611 
 1230 2310 2031 3120
   0   61   22   51 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 241  547  215  351 
 2031 1023 3120 2031
  46   45    7   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 401  230  514  251 
 3120 3012 2103 1302
  36    4   14   45 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 659  604  284  474 
 1023 1302 0321 3201
  60   10   12    2 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  236  415  229 
 3120 0213 0321 3201
  31   19   35    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 515  612  620  585 
 1230 2310 0132 1023
  29   42   33   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595  576  592  402 
 1302 1023 1230 3120
  61   14   55   56 
  0 -1  1  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  55  316  252  502 
 0213 0132 2031 3201
  25   26   44   21 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  66   49  507  490 
 2031 1230 3012 3012
   3   47   34   35 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  296  332  617 
 0213 1230 0321 0132
   2   53   43    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 647  315  101  332 
 3201 3120 0132 0213
   2   58    8   38 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 274   21  215  360 
 2103 2103 2310 2031
  15   46   17   41 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 186  484  199  410 
 3012 2103 3201 0321
  11   48   15   45 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  656  664  481 
 2310 1230 0213 2103
  32   53   17   24 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 503  440  273  530 
 3201 1023 2103 2310
  22   50   57   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 557  637  552   86 
 3012 3012 2031 0132
  52   49   30   50 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  166  506  540 
 3201 2031 2310 1302
  29   32   31   11 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 165  312  410  395 
 1302 0213 2031 1230
  15   11   29   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 493  255  577  398 
 3201 3201 0321 0132
  43    0   27   35 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  578  238  321 
 1230 3120 0321 1023
  14   45   40   59 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 601  484  395  644 
 1230 2310 2031 2103
  11   60   41   15 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  281  295   38 
 1023 2103 1302 0321
  30    2   41   62 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224   61  596  211 
 3012 2103 1023 0321
  57    2   42   54 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 254  538  547   38 
 1023 1230 2310 1230
   7   41    2   20 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 181  619  129  334 
 1023 2031 2031 1302
  39   37   22   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 586  382   34  580 
 2310 2031 2031 3201
  30   26   43   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11  213  328  581 
 1302 2103 2031 1023
  55    6    9   23 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 623   85  590   78 
 3201 1302 1230 0132
  43   24   45   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302  196  231  287 
 3120 3012 1302 1023
  57   34   24   22 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 408    6  498  300 
 0213 0213 0213 0213
   5    8   29   44 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 461  330   15  424 
 2310 3120 1023 1023
  61   12   50   14 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 378  404  597  323 
 0321 2310 3120 3201
  26   13   40   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 326  173  423  125 
 2310 1023 0213 2103
  37   23   22   51 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 530  149  619  497 
 1302 3012 1023 3120
  51   50   61   22 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 195  659  598  434 
 0132 2310 0132 2103
  12   46   42   10 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390   57  472  343 
 0213 0213 2103 0213
  34   32   11   21 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471    8  669  602 
 0132 1302 0321 3012
  13   18    7   49 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 348  521   89  161 
 0321 3201 0132 1230
  48   15   45   55 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 317  424  118  516 
 2310 2103 2310 0132
  50   25   12   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 642   59    4  225 
 1230 1230 2103 1302
  33   25   53   37 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 454  521  555  239 
 1023 1023 1023 2310
  55   28   63   48 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 490  588  345  206 
 1230 3120 2031 2031
  61   41    3   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 495  372  560  494 
 3120 3012 2310 1023
   6   13    5   58 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 608  292   67  499 
 0213 0321 2031 2310
  47    9   34   49 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10  607  529  217 
 2103 0132 0213 3012
  18    1    8   63 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 123  290  337  276 
 0213 1302 3012 1230
  52   20   24    6 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 183   88  631  444 
 0132 0132 2103 2031
   4   46   10   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  530  270  590 
 1230 0321 3201 3201
  61   24   22   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 125  599  392   12 
 0132 1302 0213 3201
   1   23   10   37 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59   45  162   60 
 0213 0213 3201 2310
  24   17   33   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 161   69  477   78 
 2310 3201 2031 0321
  43   45   48   11 
  0 -1  1  0  0  0  1 -1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 563  562  134  575 
 2103 3120 3012 3201
  51    4   13   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  37  346  395  585 
 3012 2310 2310 3120
  11   29   33   60 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  594  316    2 
 0213 3120 2031 2310
  21   25   58    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 512   35  610  334 
 0321 1023 0132 2103
  62   39   22   59 
  0 -1  1  0 -1  0  1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 319  251  432  403 
 2031 2310 0213 2310
  30   29   36   14 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 329  216  560  536 
 2031 3120 0132 2103
  58   11   23    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 534  190   58  531 
 2103 1302 0213 3120
  41    5   61    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  355  629  635 
 2310 2031 2031 1302
  47   53   58   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 240  430  581  621 
 0132 3012 2310 0213
   9   39   36    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  515  583  452 
 2103 1023 0132 1023
   4   16   42   33 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 242  565   91  339 
 0213 0321 3012 3120
   3   39   18   53 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 659  171  317  112 
 0213 0321 0132 3201
  57   12   42    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 546  168   43  441 
 1023 3012 2031 1230
  59    7   45   40 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 396  175  249  632 
 1230 2103 1302 2031
   9   40   55   23 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 202  128  387  618 
 0213 2310 1302 3201
  49   58   25    0 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 449  160  150  484 
 2103 3201 3120 1302
  41   45   15   46 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119  205  646   11 
 2310 3120 0321 3120
   6   46   23   58 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  532  193  417 
 2310 3201 1230 2310
   1    8   43   18 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 579  113  279   36 
 0132 2310 1302 3120
  19   35    3   27 
  0  0  0  0  0  0  1 -1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 571   62  255  359 
 3012 0321 3012 0213
  43   27    1   26 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 339  266  471  353 
 3201 1023 3120 0213
   7   18   21   39 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 603   52   65  517 
 2103 2103 3120 1023
   3   39   38   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 541  520  666  443 
 2310 3201 1302 2103
  17    0   21   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 534  113  383   14 
 0132 0213 1023 2103
  27    5    3   12 
  0  1  0 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 636  296  286  171 
 0321 1023 3201 1230
   2   42   54   43 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 612  635  188  482 
 2103 3012 2031 2031
  53   33   47   25 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 112  534  268  424 
 0321 0321 0213 1302
  61   57   12    5 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 329  310  261  356 
 1302 3201 3201 0213
  54   23   11   33 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 487  344  101    2 
 1302 0213 1023 1023
  58    2   21   31 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 312  153  368  279 
 1023 2310 1302 3012
  35   15   19   31 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  606  655  238 
 1230 2310 2103 2031
  54   14   45   36 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177   94  257  440 
 2031 2103 2103 0213
  16   57   22   34 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 565  534  572   15 
 1230 2103 0321 0213
  12   18   61    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51   40  448  545 
 1023 3201 1302 3201
  52   37   31   48 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 478  436   53  553 
 1023 0321 3120 0132
  37   35   14   34 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 657  510  132  277 
 0321 0213 1023 3120
  63   35   28   50 
  0 -1  1  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 505  487  153   83 
 0132 2031 0213 3201
  31   35    2    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 439  110   54  251 
 0213 0213 0132 2310
  30    4   36   62 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 469  230  168  272 
 0321 1302 0321 2310
  14   59   54   45 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 189  456  510  627 
 3201 1230 2031 3120
   1   63   55   28 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 208  289  108  610 
 0132 1230 2031 0132
  62   39    6   36 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 446  546  150   58 
 0321 2310 1302 1023
  45   41    5    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 210   87   28   18 
 0213 1230 0213 0213
  15   18   39   53 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 314  492  440   61 
 2310 3120 0213 1230
  16   57   54   28 
  0 -1  0  1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 617  331  382  664 
 0213 0321 0213 3120
  24   30   53   43 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  86  276  382  639 
 1302 0213 1230 3120
  48   30   52   24 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9  333  646  337 
 1023 2310 3012 1230
  46    6   52    8 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 118  379  552  543 
 0213 2310 2103 1302
  52   50    1   25 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 660  408   95  584 
 2103 0132 0132 3012
  19   54   44    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 213   23  393   30 
 2031 0213 1302 1302
  19    9   23   40 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 432  370   37  671 
 0132 1023 2310 1302
  60   26   14   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 237  142  151  204 
 3201 2310 2031 3201
  14   36   30    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 533   93  111  156 
 3120 3201 2103 1302
  26   21   25   57 
  0  0  0  0  0  0 -1  1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 450   76  399  623 
 2310 2103 2031 0321
  45   10   24   38 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  73  172  476  100 
 1302 1023 1023 1302
  41   51    2   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 580  219  167  579 
 3120 1230 2310 2103
  27   35   26   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 456  645  283  336 
 0321 1023 2103 2031
  27   55   32    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 231  335  404  303 
 2103 0321 1023 2310
  40   57   16   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   47  651   89 
 2103 1302 3120 2310
  55   39   15   49 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 312  408  409  298 
 3012 2310 3012 3120
   8   15   29   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 598  119  125   64 
 0213 2031 0321 1230
  22   10   46   23 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 227  423  305  392 
 2310 0321 0132 3120
  37   33   23   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 460  564  501   31 
 0132 2103 0132 0213
   5   49   30   32 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552  516  475   67 
 2031 2310 0321 0132
   9   49   25   50 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116  341  324   43 
 0213 3201 3012 2310
  59   31   40   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 403  664  354  110 
 3120 2310 1302 2103
  53   36   30   32 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220  491  512  574 
 1023 3012 1023 0132
  59    7   21   39 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 513   39   80  142 
 0132 1302 0132 3120
  50   30   14   35 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 494  226  561  270 
 0132 0213 3012 3012
  61    6   57    5 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 128  437  483  486 
 2103 1302 3120 0132
  56   25    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 196  338  268  123 
 2310 0132 1230 3012
   6   57   24   61 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135  388  576  561 
 1302 3201 0132 1302
  44   61    6   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 238  522  406  447 
 3201 0213 3120 3012
  17   54   14   59 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  421  657  307 
 2103 1302 0132 3201
   7   50   22   28 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 670  308  160  405 
 0321 3201 2103 2310
  17   46    9   41 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 572   12  474  598 
 1023 0321 2031 2031
  10   12   23   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  411  245  448 
 3012 2031 0213 2103
  48   52   20   24 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 235  454  280  507 
 3120 1302 0213 0213
  47   35   28   63 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 318   50  416  126 
 1302 2031 0321 3012
  29   47    9   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218  493  229  544 
 2031 3201 1230 1023
  15   19   27   35 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 320  277  620  591 
 1023 0213 2103 1023
  47   42   35   63 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  54  170  297   75 
 1302 2103 0132 1302
  41   16   30   62 
  0  1 -1  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 439  661  575  347 
 1230 3012 1230 3120
  19    4   62   13 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  571  147  107 
 2103 3201 1023 0132
  33   55   27    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 306  450  152  400 
 0213 2103 0321 1230
  60    2   38   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 356  477  606   71 
 2310 0213 1302 2310
  45    3   11   54 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  549  322  577 
 2310 2031 2031 1023
  35   43   42    2 
  0  0  1 -1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 554  472  111  177 
 2031 2103 0321 1023
  34   57   24   21 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302  292   32   46 
 0213 1023 1023 3201
  49   24   34   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  357  240  439 
 0213 3201 3012 1302
  36   62   13    6 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 634  524  418  194 
 2031 2031 1302 2031
  24   52    6   60 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  657  114  153 
 2310 0132 2031 3120
   7   19   35   28 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 288   66   26  192 
 1023 0132 3201 0321
  47   49   34   10 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 615   36  584  488 
 0132 3120 3012 3012
  19   54    3   28 
  0  1  0 -1  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 663  420  394  320 
 3012 2103 3012 3012
  63   42    0   40 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 170  451  617  110 
 2031 0321 1230 2031
  53   30   62    2 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  433  158  479 
 1023 0132 3012 0213
   8    2   54   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  94   25  455  281 
 0213 3012 3120 0132
  41   16   62   34 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 259  607   28  136 
 3120 0213 2031 0321
  18   15   29    8 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 528   13  436   99 
 0213 1023 1023 3012
  34   37   62   56 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 607  624  304  178 
 0132 0213 2310 0213
   5   29    8   63 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18  136  146  453 
 1302 1230 0132 2103
  60   49   15   18 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 288  623  462  177 
 0213 1023 0213 3120
  22   34   24   10 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 257  638   61  559 
 3201 3120 0132 0132
  42   16   40   57 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  300  620  394 
 0132 3201 3120 3012
  63   42    5   29 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 508  447   59  261 
 3120 2103 0132 0132
  37   33   54   17 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 284   83  141  101 
 0213 3201 2031 3201
  31   38    2   10 
  0 -1  0  1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  273  512  619 
 1230 2310 2310 3201
  22   39   50    7 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  527  274  455 
 0132 1302 2310 2310
   9   41   16   17 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 332  451    2  635 
 1230 3201 3120 2031
  25   58   53    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  636  227  585 
 1302 0132 2310 3201
  11   33   42   54 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 640  122  440  369 
 1302 3012 0321 0321
  16   28   58   22 
  0  0  0  0  0  0 -1  1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 566  229  166  259 
 2103 1023 0213 1230
  15   29   19   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72  614  523  434 
 3012 3201 3201 3012
  32   42   46   56 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 414  350  243  615 
 1023 3012 3201 2103
  28   54   36   57 
  0  0  1 -1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 479  159  400   90 
 1302 3120 3012 0132
  38   51    8    2 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 443  156  486  202 
 2103 0132 1302 1302
  25    0   21   44 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 587  533  187  211 
 3012 0132 3201 0132
  57   12    2   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 476  278  499  670 
 0132 2031 3012 2103
   9   41   20   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 655   50  204  438 
 2103 2310 1302 1023
  29   14   20   36 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 666  280  294  577 
 1302 1023 1230 2310
  42    0   35   63 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 630  445  401  168 
 2103 1302 0213 1023
  45   14   40   55 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 505  580  617  286 
 2310 0213 3012 1302
  43    2   35   30 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 375  180  609   16 
 3201 2310 3201 3201
  40   51   13   26 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  264  384  545 
 0213 1230 2031 0132
  31    1   52   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 668  129   24  448 
 3120 3201 3012 2031
  48   20   37   51 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0  422  181  149 
 1302 3201 3201 3201
  51   22    0   23 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 475  307  557  471 
 0321 3012 3012 3201
   7   49   39   50 
  0 -1  0  1 -1  0  1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 147  135  329  175 
 3201 0321 1302 1302
   6   23   55   33 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 328  227  205  346 
 2031 2031 1302 2310
  11    6   33   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 497  179  402  142 
 3012 3120 1023 2031
  14    4   50   61 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 652   45  590  244 
 3201 0132 2103 0321
  24   43   53   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 662  309  158  159 
 1302 3012 0321 0213
   2    8   58   53 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 631  131  363  246 
 3012 0321 0321 3201
   8   52   46    4 
  0  0  1 -1  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 473   99  173  203 
 1023 2310 2031 2103
  22   39   62   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 455  389  632  257 
 3012 1302 0132 0321
  40   34   16    9 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 501  256   98   47 
 0132 1302 0321 1230
  55   49   27   32 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 246  194  550   20 
 3012 1230 1023 2103
  20   46    6   52 
  0  1  0 -1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45  270  524  135 
 3120 0132 3012 0132
   6   33   61   24 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 210  104   65  220 
 3120 2103 2103 2310
  21   39   18    3 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 324  417    9  543 
 0213 3120 3201 2103
   8   52    1   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 634  578  264  616 
 3012 2310 2310 0132
  40   52   60   59 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  605  347   84 
 1230 2031 2310 2310
  62   19   12   27 
  0  0  0  0  0  0 -1  1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 523  537   13  184 
 2031 3201 1023 0213
  34   11   32   56 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  658  228  536 
 2310 1230 0213 2310
  58   21   11   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  519  476  190 
 0213 3201 1230 1302
  41   47   61   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 329  365  524  201 
 3201 1023 1023 3201
  60   33   11    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 282  342  544  480 
 3120 3201 2310 2310
  27    4   62   19 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 186  449  349  401 
 0321 2310 2031 1302
   4   55   45   15 
  0  0  1 -1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 544  107   47  348 
 0132 1023 1023 1302
  55   15    4   27 
  0  0 -1  1  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 314  503  374  648 
 1230 3201 3201 0132
   1   36   57   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 421  150  441   64 
 2031 1302 3012 0132
  45   22   46    7 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 662  364  207  640 
 3012 0321 3201 3012
  28   58   46   53 
  0  0  0  0  1  0  0 -1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 386  397  538  220 
 0132 0132 1230 0213
   7   21   18   20 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 265  374  625  364 
 2031 1302 0132 0132
  28   53   32   36 
  0 -1  1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207   77  369  454 
 1302 0321 1302 3012
  48   28   47   58 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109  488  285  227 
 2031 0321 3201 0213
  54   11   23    3 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 470  648  289  494 
 2310 2031 2310 0132
  13    6   57   36 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  508  492  406 
 1023 2103 2103 1230
  54   44   17   16 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 645  121  417  219 
 2310 3120 1230 0213
  43    1   27   59 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 582  160  481  500 
 1023 1302 3120 3120
  46   53   15   17 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 655  668  525  447 
 3120 2031 1302 2103
  37   14   54   20 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 459  101  463   19 
 2031 2031 0213 3012
  38   16   31   58 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 637  543  333  442 
 1023 2031 0321 3012
   8    4   50   52 
  0  0 -1  1  1  0  0 -1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 481  614  354  352 
 0132 2103 0132 0321
  28   53   46   32 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 346  139    7  644 
 1023 2103 1230 3120
  62   60   11    6 
  0  0  0  0  1  0 -1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 572   30  113  488 
 3120 1302 2103 3120
  19    3   23   12 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  143  624   76 
 0321 2310 2310 3120
  38   63   45    5 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 229   51  641  419 
 2031 0321 0132 1302
  37   35   31   15 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 355  311  407  459 
 2031 0321 0132 0213
  16   48   58   28 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 250  438  136  551 
 1023 3201 0132 3201
  18   60   14   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 522  578  428  551 
 0213 1230 0213 2103
  60   12   14   59 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 191  646  498  647 
 1230 2310 2031 0321
   8    5   58    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 408  502  556  504 
 2031 3201 1023 2103
  25   19   44   29 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 350  542  456  354 
 2310 0321 2031 2031
  32   28   36    1 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  562  586  323 
 2103 2031 2310 2310
  13   26   51   48 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  400  603  609 
 3201 0213 2310 2103
  51   26   60   38 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426  611  613  509 
 0321 3201 3201 3201
   0   56   43   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180  558  494  638 
 0321 2310 2310 1023
   5   57   40   13 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 545  483    4  247 
 0132 1302 1023 3201
  25    1   52   37 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 639  452   54  637 
 3120 1230 1023 0132
   4   30   52   16 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  358   75  413 
 0132 1023 2103 1230
  44   41   17   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  244   78  245 
 1302 0213 1230 3012
  24   48   30   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138   42  223  501 
 2103 2103 1023 0321
   5   27   32   12 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 385  542  645  324 
 0213 1230 3012 1302
   1   59   31   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384   48  390  574 
 0213 0213 3012 3201
  21   31   59   32 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 353  468  425  650 
 0132 1023 0321 2310
  63   21   20   18 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  628  548   74 
 2031 0321 1230 3012
  27   49    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 431  117  271  581 
 3120 0213 2310 0132
   6   55   39   44 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 393   19  116  335 
 1230 0321 0132 2031
  16   40    9   31 
  0  1  0 -1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 184  385  344  165 
 0213 1230 3201 2310
  31   11   32   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 614  626  114  421 
 3201 3012 2103 1230
   7   28   46   56 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 261  197    4  147 
 3120 0213 0213 3120
   1   33   23   37 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 249  389  566  415 
 2031 3012 3012 0321
  31   19   40    9 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  294  304  638 
 2103 1230 1230 3120
  42    5   40   63 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166  201  136  169 
 3012 3201 1302 1302
  60   15   11   29 
  0 -1  1  0  0  0  1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 445  213  627  420 
 1302 3012 0132 1230
  23   63   40   55 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 568  353  602  626 
 3120 0132 1230 3201
   7   56   20   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 628  121  167  611 
 1230 3012 0132 0321
  43    0   22   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68  514  141  253 
 1023 0132 1023 1302
  10   38   45   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 284  315  376  100 
 3012 1230 0213 3201
  51   60    2   38 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 402  321  348  151 
 3012 0213 2031 3120
  45    4   14   55 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 155  600  330  401 
 3120 1230 1023 1230
   4   14   55   61 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 204  564  540  265 
 3201 3201 3201 3120
  32   36   30   29 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  111  257  180 
 0321 3120 1023 3201
  57   40   26   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 274  667  464  633 
 3201 3012 3201 3201
  12    9   17   46 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358   27  272  660 
 3012 2031 3120 2103
  59   54   44   17 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 555  492  649  369 
 1302 3201 0321 0132
  16   48   28   44 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 178  248  373  259 
 0213 0132 1302 3201
  19   29    8   44 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5  259  131  544 
 3012 1230 3120 1302
  15    4   19    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51  161  658  166 
 0213 0321 3012 1302
  11   31   15   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 276  412  650  458 
 1302 3012 2031 0321
  63   24   48   20 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 411  416  454   24 
 1230 3012 1302 1302
  47   48   20   63 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381   21  443   70 
 3012 1230 1302 2103
   0   44   41   17 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 470  314  596  655 
 3201 1023 3201 2031
  54   20   36   57 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133  393  153   43 
 3201 0321 0321 3012
  31    7   40   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 412  620  278  468 
 1230 0132 0321 0213
  29   20   63   47 
  0 -1  1  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 217  340  433  359 
 3201 3120 1230 3012
  59   43    1    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  137   86   32 
 2031 1230 1230 1023
  49   24   60   52 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53   83  368  599 
 0321 3012 2031 3201
  31   37   10   35 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 396  294  422  541 
 3012 2103 0132 3201
   0   23   63   40 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 391  640  351  273 
 3012 2031 1302 2031
  22    7   28   46 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  429  326  420 
 0132 1302 2310 0132
   0   23   40   51 
  0 -1  1  0  0  0  1 -1 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92  181  668  261 
 2310 0213 2310 0321
  37   54   23   51 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 530  187  226  179 
 2031 2103 2031 1023
  12   61   50   57 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104  541  386  529 
 3012 0321 0321 3012
  63   18   23   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 377   79  592  652 
 0321 1023 3120 3120
  18   61   43   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 526   37  622  376 
 0213 2031 3012 2310
  60   38   26   33 
  0  0  1 -1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 605  371    7  604 
 1230 0213 2103 1302
  60   62   12   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  609  616  422 
 1302 3120 0213 2031
  40    0   51   60 
  0  0  1 -1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 208   20   50  470 
 1230 2103 1023 2031
  20   36    6    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  570  555  388 
 1230 2031 2103 3120
  44   55   39   48 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 250  204  513  589 
 0132 0213 1023 1230
  30   26   29   14 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 469  296  660  417 
 1302 0132 3201 3012
   8   59   43   54 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 667   42  313  183 
 1230 1230 1230 2103
  42   46   12   32 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 475  511  496  621 
 3201 0132 2103 3201
  38   39    9   50 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595  525  299  234 
 0132 1230 1023 0321
  37   34   14   56 
  0  0  1 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72  663  509  269 
 1230 1230 3201 2031
   0   56   52   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 468  568  370  319 
 1023 3120 2310 1023
  14   29   20   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 237  282  289  465 
 0213 3012 2031 2031
  13   36    4   62 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  243  311  231 
 1023 0213 0321 0213
  16   22   57   28 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  351   85  512 
 3012 1230 2310 2103
  22   59    7   45 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90    5  363  497 
 0213 0132 1230 0132
   4   50   51    8 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 413   27  316  222 
 2031 0213 2103 2103
  21    0   17   44 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 514  195   64  449 
 2310 1302 3012 3120
  46   45    4   10 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 521  396   56  321 
 3012 2031 0213 2031
  40   45   55   63 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 241   63   38   31 
 0321 2031 0132 1302
  30    7    5   41 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 553  305  272  361 
 1302 2103 1230 2103
  54   14   37   17 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 233  325  653  276 
 2031 1302 3012 2103
  20   52   48   37 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 444  131  215  348 
 3120 3012 2103 3201
  15   45    4   46 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  284  253  622 
 1023 2103 3201 0132
  38   24   60   10 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 587  642  309  295 
 0132 3012 2310 0321
  53    2   62   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 631  559  380  209 
 1230 1302 3012 1023
  16    4   42   52 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137  601   74  301 
 0132 0321 2031 2103
  15   49   60    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 412  189  355  277 
 2031 1023 1230 2031
  28   47   63   48 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  499  297  335 
 3201 1230 3120 1230
  34   16    9   41 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  106  239  374 
 0321 1023 3012 1302
  28    1   32   55 
  0  0 -1  1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69  489  102   79 
 0321 0213 1302 3201
  56   43   13   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  78  411   76  521 
 0321 0321 1230 2031
  63   45   48   24 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 658   40  362  369 
 3120 2310 1302 0213
  16   58   48   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 262  664   86   46 
 0132 3201 2103 2310
  24   49   32   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 633  522  179   39 
 2103 1302 3201 0132
  14   50   17   12 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53  302  125   99 
 1302 0213 0213 2031
  22   37   34   10 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122  362  148  124 
 2031 0213 1302 0213
  38   27   16   58 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 405   30  598   11 
 2310 0132 3120 2103
  23   46    9   12 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 563  439  514  115 
 3201 1302 2031 0132
  36   10   13    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 573  114  504  584 
 3012 0213 1023 3120
  19   44   28   56 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 520  140   60   76 
 0213 1230 0213 3012
  38   24   63   17 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 386  438  607  416 
 1023 1023 1230 0213
  29   63   20   18 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 238  433   85  477 
 0321 2031 1023 2031
  43   45   54   59 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 123  430  357  414 
 1023 1302 3201 2310
  36   57   20    6 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 185  327  220   18 
 0132 2310 3120 1230
  39   18   49    7 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 184  287  656   46 
 2103 2103 0132 2103
  24   32   34   21 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 642  334   87  108 
 2310 1023 3012 0321
  39   53   62   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  152  551  275 
 1230 2310 1302 1302
  12   18   10   60 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  651  263  435 
 0321 2310 0321 2310
   9   50   39   49 
  0  0  0  0  1  0  0 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 318   24  254  345 
 0132 2310 1023 3012
  51   41   47   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 636  469  285  199 
 3012 1302 0213 1302
  45   11   43   54 
  0  1  0 -1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  234   49  513 
 3201 1023 0213 2031
  35   26   14   34 
  0  0  0  0  0  0 -1  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  73  315   95  296 
 2103 2031 2103 0213
   8   54    2   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  583   54   29 
 3201 1230 3201 1230
  16   62   27    4 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 364  667  360  162 
 0132 1302 3120 2103
  17   53   32   46 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 588  225  665   45 
 2310 1302 0321 1230
  33   61   53   47 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 528  653  269  379 
 1023 0321 3120 2031
  52   25   37   56 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71  161  215  169 
 3012 2103 2031 3201
  15   41   11   45 
  0  0 -1  1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 669   12  532  115 
 1023 3201 3201 2310
   1   13   10   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 316  613  269  504 
 2031 2103 0132 3201
  56   25   44    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  228  538  574 
 1302 2031 2103 3120
  21    7   31    2 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 366   92  293  356 
 3120 3012 1230 0321
  54    3   23   19 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139   13  457  661 
 3120 3120 0213 0213
  56   13   62   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3  190  157  499 
 1230 3012 1230 2103
  47   34   41    3 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 266  117   27   55 
 1230 3012 3012 1302
  44   21   39   59 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  243  407  584 
 2103 3120 2310 2103
  28   44   54   16 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 654   74  279  167 
 0132 3012 2310 2310
  27   35    0   15 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 268  378  357  191 
 0132 3201 0132 1023
  13    6    5   57 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8  548   81  191 
 0132 0132 2103 3120
  58   13    5   49 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 435   90  619  603 
 2103 1302 1230 2103
  51   39   38   50 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  134  442  330 
 3120 0213 0132 1230
   4   50   61   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96  178  561  372 
 2103 0213 2031 1302
   5    6    8   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 192  318  455  490 
 3201 1230 3012 2103
  41   34   47    9 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 360  131  662   28 
 3120 0132 3201 1302
   8   53   15   46 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 336  383  548  262 
 0132 0321 3201 0132
   5   49   32   27 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 535  156  373  589 
 3201 2310 2310 0321
  44   29   26   25 
  0  0 -1  1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 510  118  350  163 
 0132 0321 2310 2310
  57   28   50    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 593  486  466  373 
 1302 2310 1023 2103
  44   19   25   56 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236   38  322   80 
 0132 0213 3201 1230
  30   35    7    2 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  165  523  585 
 3120 3201 0213 3012
  11   42   29   32 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  157  629  277 
 3012 1230 2103 0213
  47   28   35    3 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  358   44  305 
 0321 2103 1023 3120
  17   33   54   16 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 437  377  577  102 
 2310 2310 0213 3012
  43   42   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 503   10  235  239 
 0132 3012 0213 1302
  63   28    1   50 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 633  435  527  140 
 3012 0132 3201 1023
  38   17   50    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203  307  266  441 
 0321 3201 1023 2103
   7   59   22   39 
  0  0  0  0  1  0 -1  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  478  432  580 
 0132 1302 1023 2310
  26   30   35   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  399  444  465 
 2103 0132 3201 1302
  10    4   36   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  154  665   88 
 1023 3012 1230 1023
  47    4   42   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33  633  187  263 
 1023 1023 0132 3201
  50   25    9   12 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68  621   91  221 
 2103 2031 0321 1023
  39    3   38   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51   87  129   89 
 2310 3012 2310 3012
  39   48   15   37 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82   70  345  149 
 2031 3120 2310 1302
  61   51    0   41 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 467  656  222  650 
 0213 2103 2310 3201
  21   63   24   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 189  458  186  445 
 1023 1302 2310 1230
  45   55   63   48 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 371  145  272  461 
 0213 3120 0213 2031
  17   14   12   59 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313  506  343  102 
 2310 0213 1302 2103
  11   56   42   32 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  338  346  622 
 1302 1230 1023 2310
  33   60   24    6 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 361  568  436  653 
 2031 1023 3012 1230
  56   37   20   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  124  571   52 
 0213 2103 0213 1302
  27   26   38   33 
  0  1 -1  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 511   44   19  308 
 2310 3012 0213 2031
  16    9   17   38 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 299  483  593  642 
 0213 1023 0132 2103
  25   62   37   56 
  0 -1  1  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 627  193  425   12 
 2031 0213 1230 1230
  18   23    1   63 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  182  424  196 
 3201 2031 1302 0321
  61   57   22   50 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 206   70   63  561 
 3120 1230 0321 1230
  44    5   61   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485   62  217   79 
 2310 0132 2310 2103
  43   18   13    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2  317  120  252 
 1230 0132 1023 3120
  57   21   25    2 
  0  0  1 -1  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 223  232  206  226 
 0132 2103 2103 0321
  61    5   12    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 612   37    1  502 
 0321 3201 3201 2310
  26   25   29   33 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 344  594  109  205 
 3201 1023 3012 2103
  23   11   58   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595   98  343  106 
 3201 1302 2310 2031
  32   56   55   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 487  120  172  353 
 2103 2103 3012 3012
  20    7   21    2 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114  602  661  133 
 1023 3012 2310 3120
  13   19    7   56 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 403  542  165  643 
 2310 3120 2031 1230
  31   29   36   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 594  420  222  425 
 2310 2310 3201 0321
  63   21   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 567  540  384  374 
 0321 3120 3012 0321
  32    1   36   31 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 363   10  247  340 
 1302 1302 2031 2103
   1   52    8   50 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 349  347  409  279 
 0132 3201 2031 1023
  19   15   27    4 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 379  233  324  599 
 0132 2310 0132 3120
  31    1   37   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  212  558  241 
 3120 1023 3201 3201
   7    5   45   40 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 150  172  670  626 
 1023 3201 0321 0132
  20   46    7   41 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 501  495  148  387 
 2310 0132 2310 3012
  58   27   49    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 286  591  659   83 
 1302 3120 0321 1023
  10    2   35   42 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 653   72  337  626 
 2310 1023 1023 1023
  46   20   56   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 474  370   15  371 
 2031 2310 3012 2103
  14   12   60   18 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 247  128  263  164 
 2103 2031 1302 1302
  49   50   52   25 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39  447  234  641 
 1230 2031 0132 0132
  37   35   17   14 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 650  123  287  120 
 2310 0321 1302 1023
  57   21   20   24 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 431  407  189  573 
 2103 2031 1023 1302
  28   55   44   48 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 126  566  373   33 
 0213 0321 1023 1023
  19   25    9   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80  327   31  164 
 2103 1230 2103 1230
  49   30   50    7 
  0 -1  1  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 546    8  133  378 
 2310 1230 3012 3201
  13   40    5    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116  663  303  452 
 2031 0132 0132 2031
  42   16   52   40 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  191  569  205 
 2031 3201 2310 0132
  58   11    6   13 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 531  268  271  498 
 3012 1230 2031 1302
   6   44    5   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 375  200   24   77 
 1302 3120 1302 2031
  47   48   13   51 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88   26  200  465 
 2031 0213 2103 2310
  13    4   10   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  262  403    6 
 1230 2103 2310 2103
  30   29    5   32 
  0 -1  0  1  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 652  232  588  210 
 2031 3012 2103 0321
   3   53   18   61 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 643  393  312  556 
 3201 1230 2103 0321
  19   29    9   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 542  115  599  141 
 0321 1302 0321 1230
  10   31   36    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 525  438  592  397 
 1023 3120 3012 3120
  18   56   20   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 658  560   69   77 
 0213 3201 2031 3012
  13   48   58   11 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 431   55  105   34 
 1302 2310 1302 0132
  26   48   44   39 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1  526  283  219 
 2031 0213 2310 1230
  27    1   26   33 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104  275  232  366 
 2310 1023 0321 3120
  12    3   23   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106  576  555  466 
 2103 0132 2031 1230
  44   28   56   55 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 487  385  266   43 
 3120 2310 0132 2031
  59    7   31   21 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5  200   16  282 
 2103 2310 0132 3012
  13   19    4   51 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 155  573  613  271 
 1023 0132 0132 0132
  44   61   55   56 
  0  0  0  0  1  0 -1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 320  509  167  286 
 3201 0213 0321 1023
  43   35   42    0 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 671  168  371  341 
 3120 3120 3012 3201
  59   60   40   14 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218   52   49  255 
 0132 3012 2031 2103
  26   35   27    3 
  0 -1  1  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 513  174  322  255 
 3201 2310 0213 3120
  43   35   26   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 651  208  388  175 
 0321 3201 0132 1023
   6   55    9   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 641  360   59   87 
 1023 1023 3012 0213
  53   37   15   17 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 124  107  480  209 
 0132 2103 3012 0132
   4   16   33   27 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 466  293  248  492 
 3120 1230 1230 2103
  54   44   28   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 201  310  506  154 
 3120 2310 1230 1023
  42   29   33   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62  375  174   69 
 2031 3201 3201 0321
  48   43   13   26 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 451   84  604  317 
 0132 1302 0213 1230
  12    2   25   62 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 565  190  482  629 
 2103 3120 3201 2031
  47   53    3   61 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 432  502    6   34 
 3012 0321 3201 3201
  44   30   26   29 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 331  196  611  176 
 2103 2310 2031 3012
  22   43   24   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  66  549   88  280 
 3012 3120 2103 1023
  42   47   35   10 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15  568  426  155 
 0132 1230 3120 3012
  56   61   14   18 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 661  504   84  528 
 2103 2031 0213 0132
  25   62   56   19 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 536  202  541    0 
 1023 3120 3201 0213
   0   23   58   21 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 436  155  630  537 
 0132 2031 3201 2310
  55   34   56   14 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 414   73  171  120 
 2310 0321 1023 3120
   2   57   20   54 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62   93  180  648 
 0321 1023 3120 3201
  57   13    1   26 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 260  275  464  183 
 0213 1302 3120 0132
  12   46   10   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 545  419  567  197 
 3120 2310 0321 2031
  10    1   37   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107  135  402  665 
 3201 3012 3012 3201
  61    4   33   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  169   21  453 
 0321 3012 2103 0321
  15    0   60   41 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 539   79  185  397 
 1230 1230 1230 3012
  18    7   56   13 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  376  221  496 
 3201 3201 2103 2103
  38   39   51   26 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  587  428  152 
 2103 0213 2031 2031
  12   60    2   62 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 342  428  138   35 
 1302 3012 2103 3012
  59   27   62   12 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 285  615   68  230 
 2031 0213 3201 3201
  36   45   54    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 300  193  298  468 
 0132 0132 0213 3012
  18   29   63    8 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 192  651   98  632 
 0213 3120 0213 3120
  55   34    9   49 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 323  429  671  376 
 2310 3120 1302 2103
  60   26   51   40 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117    7  240  203 
 3120 1230 0132 0132
  62   39   59    6 
  0  0  1 -1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149  398  377  590 
 3120 0321 2310 1302
  43   61   22    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 535  126  225  154 
 0321 0132 2103 3201
  47   33   29   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 377  486   70  576 
 2310 2103 1302 0132
  44   61   56    0 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106  364  313  391 
 3012 2103 2310 2310
  46   56   28   32 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 293  625  606  314 
 0132 2103 0213 2103
  36   54   28    3 
  0  1  0 -1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137  429  341  663 
 1023 0213 0132 2310
  40   52    0   60 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 244  322  158  295 
 0213 1230 0132 3012
   2   53   30   43 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  214   67  635 
 1023 2310 3201 2103
  25   47   58   49 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 173  307  182  496 
 1302 2310 1023 3012
  50   51   39   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 280  416  304  154 
 2103 0132 3120 0132
  29   42   47   63 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 517  435   97  208 
 1302 2310 0321 0213
   9   36   39   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 524  427  450   60 
 3201 1230 0132 0213
  38   24   33   60 
  0  0  0  0  0  0  1 -1 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302  253   64  176 
 1023 0321 0132 2310
  45   22   24   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127  367  300  647 
 3012 3201 0213 3012
   5    8   38   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91  615  629  354 
 0213 2103 1023 0132
  28   53   36    3 
  0  0  1 -1  1  0  0 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 391  397  547  550 
 1230 2310 0132 1023
  20   46   56    7 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 239  147  529  396 
 3120 2103 1302 0132
  23   63   55    1 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0  398  122  387 
 2103 3012 0132 0321
  27   58    0   22 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 507  588  625  207 
 2103 1302 1023 1302
  53   28   47    3 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595  632  321   17 
 2310 0213 2103 3012
  40   14   34   55 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 195  452   72  333 
 2103 3012 3120 1230
  52   46    4   42 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 608  213  630  335 
 3120 1302 0213 0132
  40   34    9   55 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 516  405  461  511 
 1023 2310 2103 1230
  17   50    9   12 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7    9  290  341 
 1230 2310 1302 1230
  52   60   59    6 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 225  309  207  618 
 1230 1302 2031 2103
  58   47   25   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  310  102  477 
 0321 0132 2310 1230
  11   43   54   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164  363  380  142 
 1230 1023 0132 0132
   4   30   50   52 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 394  303  112  378 
 3120 3120 3120 1023
  57    5   40   42 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 245   40  649  380 
 3120 2031 0213 3120
  16   30   52   48 
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 421  311  352  119 
 1302 2031 1230 0321
  58   46   22   28 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 654  582  553  368 
 3120 1023 0132 0132
  37   35   15   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 451  188  473  528 
 1230 3012 3201 2103
  37   62   25   53 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 540   50   97  566 
 3012 3120 0213 2310
   9   31   29   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 365   25  130  169 
 3120 3201 2103 2103
  41   60   11   62 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  384  359  138 
 1023 1230 3201 2103
  59   27   32    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 662  246  216  372 
 2031 1230 0321 3201
   6   58    8   46 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 148  372  624  159 
 3120 0321 1230 2310
   8   38   58    5 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357  597  350  115 
 1302 2310 0132 2031
   1   36   13   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34  639  407   75 
 0321 0213 0321 3201
  16   44   30   48 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 386  520  554  411 
 3201 2310 3201 1302
  24   20   63   21 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 581  608  258  475 
 0321 3120 3120 3201
  49   39    9   55 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426   22  565  331 
 3120 2310 1302 2310
  53   61   43   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 525  448  550  483 
 3012 1230 3201 0321
  52   56   37   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 493   21  666  641 
 0132 0321 1023 3120
  17   35   15    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 230  414  319  361 
 2103 1302 2103 3120
  20   14   54   36 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48  520  162  472 
 1302 2103 3012 0132
  24   32   21   17 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 235  291   80  273 
 0321 0132 3012 0132
   7   50   28   35 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 569  410  344  459 
 0213 1230 3012 3120
  31   58   48   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 211  152  549  183 
 0213 1023 0321 3201
  10   42   12    2 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 433   96  248  406 
 2310 3120 2103 2103
  44   54   59    8 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 282  539  593  489 
 1230 3201 2103 0213
  56   62   13   19 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 500  332  646  352 
 2310 2031 1302 1230
  58   46   53    8 
  0  1  0 -1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 616  559  437  294 
 3201 0132 3012 1230
  42    0   40   52 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 244  162  460  265 
 3120 0213 2310 3201
  32   30   53   24 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  600  482  515 
 3201 2310 0321 3012
  33   47    4   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 222  320  654  132 
 2031 2031 1023 0213
  35   17   63    0 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 405  434  145  481 
 1230 3012 1302 2031
  32   17   46   12 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 361  423   73  325 
 1302 3201 3201 3120
  51   20   37   54 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  485  185   26 
 0132 1023 0321 0213
  13   49   10   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 274   20  547  318 
 0321 2031 0321 2103
  20   41    9   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 609   17  250  578 
 2031 0132 2031 3120
  14   60   40   26 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784


